Counting distributive and modular lattices with a frontier transfer matrix

We describe a transfer-matrix method for counting unlabelled graded lattices by their rank layers, and apply it to distributive and to modular lattices. Earlier counts generate the lattices one at a time. Here all lower parts of lattices that look the same from above are merged into one state. For a distributive lattice J(P) the state after rank r is the poset of those elements of P that lie in some but not all down-sets of size r, together with the symmetry group induced on it; for a modular lattice it is the poset of pairwise meets of the elements of rank r. We prove that these states determine all possible continuations up to isomorphism, so that the work grows with the number of states and not with the number of lattices. For modular lattices the number of states is reduced further by a bound that rests on self-duality of the class. We obtain the number of distributive lattices up to 160 elements; the previous record was 60. For modular lattices we reproduce the known numbers up to 38 elements in 142 minutes on one processor core. The frontier for modular lattices also serves for semimodular lattices, for which we obtain two further values (26 and 27 elements). For distributive lattices with layers of bounded size the transfer matrix is a finite automaton; from it we derive the certified bounds 1.7265363 and 1.84337061 for the exponential growth rates of the vertically indecomposable and of all distributive lattices (previously 1.7250 and 1.84), and 2.3951 for vertically indecomposable modular lattices (previously 2.3122). The 60 previously known values for distributive lattices take 0.1 seconds. The new values are supported by the known ones, by duality checks, by brute force over all posets on at most 11 points, and by agreement of the two programs on distributive lattices.

==> anc/README.txt <==
Ancillary files for "Counting distributive and modular lattices with a frontier transfer matrix".
b006982.txt  distributive lattices d(n), n <= 160          b072361.txt  vertically indecomposable ones
b006981.txt  modular lattices m(n)                          b342132.txt  vertically indecomposable ones
b229202.txt  semimodular lattices                           b072407.txt, b186808.txt  derived sequences
bounded_*.txt  growth rates of the bounded-layer automata and the exact certificates
src/, scripts/  the programs (C++, needs nauty) and the checking scripts; see
https://github.com/mensch72/counting for instructions, logs and the full history.


==> anc/b006981.txt <==
0 1
1 1
2 1
3 1
4 2
5 4
6 8
7 16
8 34
9 72
10 157
11 343
12 766
13 1718
14 3899
15 8898
16 20475
17 47321
18 110024
19 256791
20 601991
21 1415768
22 3340847
23 7904700
24 18752943
25 44588803
26 106247120
27 253644319
28 606603025
29 1453029516
30 3485707007
31 8373273835
32 20139498217
33 48496079939
34 116905715114
35 282098869730
36 681357605302
37 1647135247659
38 3985106742170


==> anc/b006982.txt <==
0 1
1 1
2 1
3 1
4 2
5 3
6 5
7 8
8 15
9 26
10 47
11 82
12 151
13 269
14 494
15 891
16 1639
17 2978
18 5483
19 10006
20 18428
21 33749
22 62162
23 114083
24 210189
25 386292
26 711811
27 1309475
28 2413144
29 4442221
30 8186962
31 15077454
32 27789108
33 51193086
34 94357143
35 173859936
36 320462062
37 590555664
38 1088548290
39 2006193418
40 3697997558
41 6815841849
42 12563729268
43 23157428823
44 42686759863
45 78682454720
46 145038561665
47 267348052028
48 492815778109
49 908414736485
50 1674530991462
51 3086717505436
52 5689930182502
53 10488501786986
54 19334113091637
55 35639590512519
56 65696773057331
57 121102696325898
58 223236665889804
59 411506035223499
60 758556959660012
61 1398297238937456
62 2577577210993326
63 4751419899674101
64 8758621005139604
65 16145360828911176
66 29761867322814983
67 54862096251848441
68 101131136719043728
69 186422036415293546
70 343644809421288784
71 633464442109685434
72 1167709511857902566
73 2152520697500238180
74 3967892860459105208
75 7314295461557816868
76 13482956030171180202
77 24854081123501649639
78 45815279724188878657
79 84454531446767120345
80 155680994246494614800
81 286977749356376778694
82 529006332961889417554
83 975154681103265965080
84 1797571443262997273255
85 3313590265066060079800
86 6108174828693295288922
87 11259629732253568033141
88 20755670360752999156477
89 38260392244551533498148
90 70528082268645205822241
91 130009393035959668435351
92 239655493639209491891291
93 441773891664207287325560
94 814353007835716586069275
95 1501154398209649962608041
96 2767183900970385288064267
97 5100945475187269140018150
98 9402932987730126536317348
99 17333090336176704726909797
100 31951309377980462944738960
101 58898104768837206806322254
102 108571035604605139539358682
103 200136656615140149906244797
104 368926031877339583102998650
105 680067406327687177947602956
106 1253616273599859630619802267
107 2310879402029261142907305234
108 4259807187005215177704199894
109 7852403398173564974031563955
110 14474889691239516050456290105
111 26682586329347619898405606702
112 49185895608848986580738715792
113 90667834703766813622541826815
114 167134422352885446306160739651
115 308090683162426075215391816637
116 567925312572465973918904011461
117 1046896833575662847515025099564
118 1929818861611665881349393417924
119 3557371384805435186624728000320
120 6557553883147316182319056599661
121 12088002145026861756109080088115
122 22282667968012750586719287433139
123 41075215392442106109901936709890
124 75716845127159224304876294520874
125 139574207492891711979415905922558
126 257286992936601912130901098334591
127 474275282828716570761730501943027
128 874265120580029695835320612209393
129 1611594634456899258481495004633323
130 2970766195151439931838036667770108
131 5476223113155870970179959842780729
132 10094708777175760453144583386011589
133 18608289543783439077337181288687902
134 34301974171730798556971586664282765
135 63231251282361510011411555079052594
136 116558630670081330745413580189823681
137 214860754898156957298777074860316355
138 396068002258106804335649331604877866
139 730100117571846529520778278580359027
140 1345845103971103748656962514254560619
141 2480891319271292573311259142177313145
142 4573202161138066004261136814196203509
143 8430106488010402237788302098326027619
144 15539810595542558644053994156954422563
145 28645630240707522091592954232488337832
146 52804513082214721912228734267951267421
147 97338287844244431255851115237036893066
148 179430539690767785607599082319030049382
149 330756984602374077845252210733409382667
150 609707706680280574986503202459978289571
151 1123917271262544073592178073254886481119
152 2071796073433428328064201057940965003190
153 3819088005536574594712316587261151308536
154 7039994611951603756702229408697553394749
155 12977319209313269730230004004187446524040
156 23922008913829096125712110497112280032708
157 44097128323901526885537103282753958861118
158 81287350632602528029471235106203302670798
159 149842713664558626755477272454310974399717
160 276215655494051950398467067725855360399901


==> anc/b072361.txt <==
1 0
2 1
3 0
4 1
5 0
6 1
7 0
8 3
9 1
10 6
11 2
12 16
13 8
14 42
15 28
16 112
17 93
18 311
19 295
20 869
21 939
22 2454
23 2931
24 7032
25 9036
26 20301
27 27701
28 58929
29 84413
30 172104
31 255919
32 504637
33 773511
34 1484392
35 2331180
36 4378773
37 7009288
38 12944347
39 21039961
40 38328890
41 63067623
42 113651785
43 188831922
44 337361112
45 564890985
46 1002268019
47 1688673026
48 2979703035
49 5045200597
50 8863372090
51 15066614003
52 26376230858
53 44977519230
54 78519416987
55 134229841861
56 233808824537
57 400499677825
58 696369403331
59 1194743684703
60 2074408477477
61 3563549771088
62 6180294770133
63 10627703640278
64 18415015847260
65 31692379806500
66 54874841310053
67 94501198486814
68 163532825001695
69 281769158221666
70 487372342417275
71 840095279546933
72 1452567011369089
73 2504648622120683
74 4329391888717253
75 7467094119515045
76 12904165237004308
77 22261052808306244
78 38462962752711714
79 66363791347778827
80 114647177779433135
81 197838048905242726
82 341735608083178834
83 589770401085859439
84 1018643148427553880
85 1758133093385431849
86 3036392194085033607
87 5241034630663177089
88 9051005421151883693
89 15623542687634403717
90 26979773850610228676
91 46573596678813373165
92 80423282720718223657
93 138834773856220082966
94 239732487488477391661
95 413861773896167494332
96 714616874481793657492
97 1233704751784912339803
98 2130201389764653307692
99 3677614929309896729789
100 6349929081499442762100
101 10962776154019425195563
102 18928566981989230731743
103 32679414089107865483073
104 56424421640562747070822
105 97415376915225952845281
106 168196482826404294699646
107 290389160229192307012600
108 501380032332748086706362
109 865631381582204696787265
110 1494573995405456856950573
111 2580389995769648239157564
112 4455208355429846393388212
113 7691968891390005479140878
114 13280633291188385403763657
115 22929233624830391332079712
116 39588558138524451308483365
117 68350459753380244943513104
118 118010511002416727147098631
119 203747949019511366135256431
120 351780516810470934005984975
121 607358306151083458248449553
122 1048631603652143969129269090
123 1810492141229265628198548865
124 3125893348704905505080806641
125 5396948382128819685707198192
126 9318058094666443467327999154
127 16087918076129933987009906872
128 27776447845763083399156308315
129 47956932566652076467768080648
130 82799559322022867662771980605
131 142956176171347601847462004826
132 246819442493782143267602337073
133 426142088043037273402095616980
134 735750771604064759811089186634
135 1270298895098678598236983796265
136 2193219504671215210884211290974
137 3786669473899324060194817059428
138 6537827896862531784407260932024
139 11287788590319336708543867305837
140 19488790063093416469215478130947
141 33648083044026092066901209054878
142 58094668497657581498493754658306
143 100302505390691293599787848514585
144 173175992002456679287752816141732
145 298994520926949006894310420424658
146 516225073580908134728387624523801
147 891281053855133681699828192154549
148 1538829520985136899668810200595197
149 2656844374851355573275667798636611
150 4587139276311270850485527015829145
151 7919860923359213121458500183700488
152 13673929805264793285616546525863839
153 23608532491043332461151849186900505
154 40760994129562218911709897481115406
155 70375327251397150936665252549703247
156 121505570945732550742212459265278390
157 209783758165798695755978111561327499
158 362199306617790231279495806377929781
159 625350201593192224854146028388215699
160 1079689902088453963903370538000719118


==> anc/b072407.txt <==
1 0
2 1
3 0
4 0
5 0
6 0
7 0
8 2
9 1
10 1
11 0
12 7
13 5
14 16
15 14
16 40
17 41
18 120
19 131
20 321
21 402
22 901
23 1210
24 2590
25 3621
26 7371
27 10841
28 21178
29 32222
30 61273
31 95408
32 177384
33 282405
34 515174
35 833295
36 1500030
37 2455337
38 4372535
39 7229231
40 12761691
41 21260746
42 37286778
43 62483221
44 109014426
45 183542099
46 318906720
47 538889399
48 933361886
49 1581666042
50 2732626377
51 4641069763
52 8002548246
53 13615245266
54 23440714169
55 39935584670
56 68672615500
57 117122014403
58 201211200005
59 343456226950
60 589609989487
61 1007091270395
62 1727870818423
63 2952831625845
64 5063889829110
65 8657381600754
66 14841509402162
67 25381498101277
68 43499878515823
69 74410547360640
70 127500141485894
71 218142923717283
72 373717297888882
73 639498363547943
74 1095427031861152
75 1874697601555689
76 3210921946034773
77 5495634986787887
78 9411975148645512
79 16110184414714957
80 27588970061005233
81 47225872376315571
82 80871052097055846
83 138438533167999851
84 237057095750784626
85 405818691300862819
86 694887650758353459
87 1189612665859367564
88 2036937066820894422
89 3487208525299968504
90 5970926312562066851
91 10222316393294004385
92 17502764887416531990
93 29965393491771276491
94 51306485852574277752
95 87839544509662285753
96 150396731782311451124
97 257489612359713446893
98 440864302261285013582
99 754794970610091734691
100 1292325125773907349108
101 2212575017310079022010
102 3788252256936476190973
103 6485848402918059786538
104 11104683578504000325830
105 19012332987122710334474
106 32551697284637431915628
107 55731906130902975652592
108 95420394478457625759010
109 163369987993746525946083
110 279710565139934146733626
111 478895300470437379926007
112 819929679346030397993350
113 1403811542490336539337120
114 2403501517849325136955259
115 4115067774000028379429976
116 7045506815222887580313402
117 12062716918803868137251899
118 20652855817079110993067267
119 35360080825902410761674407
120 60540780336470367729854713
121 103652871455584165471190983
122 177466317409184920239374203
123 303843120262376706296525080
124 520216205756865480710569360
125 890671307694425719576790370
126 1524936748166120084687999957
127 2610871545669692748379919774
128 4470126296864623918189632285
129 7653384616338254210903804725
130 13103513642438262156901215240
131 22434767124754266754620944150
132 38411011432031678743031984584
133 65764206905937125858143328885
134 112596197967293342204293682435
135 192778059256963042177354533781
136 330059101229280930900310767330
137 565100403162179360052687681085
138 967519445926131656812931774425
139 1656508343848989644260417847192
140 2836140194035633737131828000778
141 4855809453560894957507569773955
142 8313725650489773703150578267408
143 14234087891521431876588676736832
144 24370457627817148559179790939422
145 41725125220831600973192468662959
146 71438393751553607359316589884133
147 122311038395149846799001838619814
148 209411090687244052268721492058490
149 358536733124151388288339362199468
150 613857656522723367738619337521651
151 1050997444722937344467472044903709
152 1799432979955962007741315380840527
153 3080843677986018059500899354983459
154 5274771794691292885505502150256789
155 9031037903543410313384763976529367
156 15462213829425405108171221208770375
157 26473152838522468777808001952439551
158 45325194332339652648286513377338794
159 77602134806419824389633542089215859
160 132864107618224388816303332469317981


==> anc/b186808.txt <==
1 4
2 5
3 6
4 10
5 12
6 13
7 18
8 21
9 23
10 26
11 66
12 88


==> anc/b229202.txt <==
0 1
1 1
2 1
3 1
4 2
5 4
6 8
7 17
8 38
9 88
10 212
11 530
12 1376
13 3693
14 10232
15 29231
16 85906
17 259291
18 802308
19 2540635
20 8220218
21 27134483
22 91258141
23 312324027
24 1086545705
25 3838581926
26 13759007833
27 49997352868


==> anc/b342132.txt <==
1 1
2 1
3 0
4 1
5 1
6 2
7 3
8 7
9 12
10 28
11 54
12 127
13 266
14 614
15 1356
16 3134
17 7091
18 16482
19 37929
20 88622
21 206295
22 484445
23 1136897
24 2682451
25 6333249
26 15005945
27 35595805
28 84649515
29 201560350
30 480845007
31 1148537092
32 2747477575
33 6579923491
34 15777658535
35 37871501929
36 90998884153
37 218856768070
38 526836817969


==> anc/bounded_certificates.txt <==
floating point: spectral radius at x = 1/L is 1.000077388194 (must exceed 1)
exact check passed on 261 states: (M U)_s >= U_s for all s in C (smallest ratio 1.000077388194)
certified: growth rate of the vertically indecomposable lattices with all layers <= 6 is at least 8631/5000 = 1.7262
floating point: spectral radius at x = 1/L is 1.000000003412 (must exceed 1)
exact check passed on 274096 states: (M U)_s >= U_s for all s in C (smallest ratio 1.000000003412)
certified: growth rate of the vertically indecomposable lattices with all layers <= 12 is at least 17265363/10000000 = 1.7265363
floating point: spectral radius at x = 1/L is 1.000000007094 (must exceed 1)
exact check passed on 274115 states: (M U)_s >= U_s for all s in C (smallest ratio 1.000000007094)
certified: growth rate of the lattices with all layers <= 12 is at least 184337061/100000000 = 1.84337061


==> anc/bounded_certificates_modular.txt <==
floating point: spectral radius at x = 1/L is 1.000082327929 (must exceed 1)
period of C: 1 (aperiodic: closed walks of every large weight exist, so the bound holds as Omega(L1^n) for every L1 < L)
exact check passed on 769 states: (M U)_s >= U_s for all s in C (smallest ratio 1.000082327929)
certified: growth rate of the vertically indecomposable lattices with all layers <= 6 is at least 11631/5000 = 2.3262
floating point: spectral radius at x = 1/L is 1.000065383850 (must exceed 1)
period of C: 1 (aperiodic: closed walks of every large weight exist, so the bound holds as Omega(L1^n) for every L1 < L)
exact check passed on 29740 states: (M U)_s >= U_s for all s in C (smallest ratio 1.000065383850)
certified: growth rate of the vertically indecomposable lattices with all layers <= 8 is at least 23951/10000 = 2.3951
floating point: spectral radius at x = 1/L is 1.000042987856 (must exceed 1)
period of C: 1 (aperiodic: closed walks of every large weight exist, so the bound holds as Omega(L1^n) for every L1 < L)
exact check passed on 29742 states: (M U)_s >= U_s for all s in C (smallest ratio 1.000042987856)
certified: growth rate of the lattices with all layers <= 8 is at least 12091/5000 = 2.4182


==> anc/bounded_growth.txt <==
2 3 7 1.7106440950 1.4142135624 
3 13 52 1.8211213614 1.6616501964 
4 25 143 1.8411147093 1.7168846567 
5 50 351 1.8425913201 1.7235737135 
6 266 2327 1.8433325496 1.7262480148 
7 735 7031 1.8433671106 1.7264936580 
8 2203 23668 1.8433705132 1.7265344528 
9 6616 70646 1.8433705490 1.7265353517 
10 22620 263509 1.8433706134 1.7265362224 
11 81606 971174 1.8433706166 1.7265363005 
12 274115 3309503 1.8433706167 1.7265363021 


==> anc/bounded_growth_modular.txt <==
2 3 7 1.7106440950 1.4142135624
3 13 80 2.0654379980 1.9139253861
4 41 533 2.2291160113 2.1405885481
5 139 4036 2.3158654358 2.2583196481
6 785 45457 2.3664739489 2.3262518513
7 5359 839353 2.3978761910 2.3680771954
8 31435 10654239 2.4182279039 2.3951359778


==> anc/scripts/assemble.py <==
#!/usr/bin/env python3
"""Turn the DP output (n, vi(n)) into b-files for A072361 and A006982 and check
them against the previously known OEIS terms.

usage: assemble.py runs/vi_N.txt
"""
import sys, os
here = os.path.dirname(os.path.abspath(__file__))
vi = {}
for line in open(sys.argv[1]):
    n, v = line.split(); vi[int(n)] = int(v)
N = max(vi)
# every lattice is a unique vertical sum of v.i. lattices (>= 2 elements each):
# f(n) = sum_{k=2..n} vi(k) f(n-k+1), f(1) = 1.
f = {0: 1, 1: 1}
for n in range(2, N + 1):
    f[n] = sum(vi[k] * f[n - k + 1] for k in range(2, n + 1))

def read_b(path):
    d = {}
    for line in open(path):
        if line.startswith('#') or not line.strip(): continue
        a, b = line.split(); d[int(a)] = int(b)
    return d
k1 = read_b(os.path.join(here, '..', 'data', 'oeis_b006982_n60.txt'))
k2 = read_b(os.path.join(here, '..', 'data', 'oeis_b072361_n49.txt'))
bad1 = [n for n in k1 if n <= N and f[n] != k1[n]]
bad2 = [n for n in k2 if n <= N and vi[n] != k2[n]]
print(f'A006982: {len(k1)} known terms (n=0..{max(k1)}), mismatches: {bad1}')
print(f'A072361: {len(k2)} known terms (n=1..{max(k2)}), mismatches: {bad2}')
k3 = read_b(os.path.join(here, '..', 'data', 'kohonen2021_table2_dvi_50_60.txt'))
bad3 = [n for n in k3 if n <= N and vi[n] != k3[n]]
print(f'A072361: values for n=50..60 printed in Kohonen (2021), Table 2, mismatches: {bad3}')
assert not bad1 and not bad2 and not bad3
with open(os.path.join(here, '..', 'data', 'b006982.txt'), 'w') as o:
    for n in range(0, N + 1): o.write(f'{n} {f[n]}\n')
with open(os.path.join(here, '..', 'data', 'b072361.txt'), 'w') as o:
    for n in range(1, N + 1): o.write(f'{n} {vi[n]}\n')
print(f'wrote b-files up to n={N};  A006982({N}) = {f[N]}')
print('ratio f(N)/f(N-1) =', f[N] / f[N - 1], '  vi(N)/vi(N-1) =', vi[N] / vi[N - 1])


==> anc/scripts/assemble_layers.py <==
#!/usr/bin/env python3
"""Check and assemble results of src/layers.cpp for semimodular (usm) and geometric lattices.

usage: assemble_layers.py usm|geometric runs/lay_MODE_N1.txt [runs/lay_MODE_N2.txt ...]
Files have lines "n vi(n) f(n)".  For usm, f(n) is the number of semimodular lattices (A229202).
For geometric, vi(n) is the number of geometric lattices for n >= 2 (A281574); geometric lattices
with more than two elements are vertically indecomposable, so f is not used.
Checks the known OEIS terms and the agreement of runs with different N; writes a b-file.
"""
import sys, os, re
here = os.path.dirname(os.path.abspath(__file__)); D = os.path.join(here, '..', 'data')
def rb(p):
    d = {}
    for l in open(p):
        if l.strip() and l[0] != '#':
            a, b = l.split(); d[int(a)] = int(b)
    return d
mode = sys.argv[1]
known = rb(os.path.join(D, 'oeis_a229202_n25.txt' if mode == 'usm' else 'oeis_a281574_n37.txt'))
runs = {}
for path in sys.argv[2:]:
    N = int(re.search(r'_(\d+)\.txt$', path).group(1))
    vi, f = {}, {}
    for l in open(path):
        n, v, t = l.split(); vi[int(n)] = int(v); f[int(n)] = int(t)
    assert max(vi) == N, 'incomplete run ' + path
    seq = dict(f) if mode == 'usm' else {n: (1 if n == 1 else vi[n]) for n in vi}
    bad = [n for n in known if 1 <= n <= N and seq[n] != known[n]]
    print(f'{mode} N={N}: mismatches with known terms (n<={max(known)}): {bad}')
    assert not bad
    runs[N] = seq
Ns = sorted(runs)
for i in range(len(Ns) - 1):
    a, b = Ns[i], Ns[i + 1]
    same = all(runs[a][n] == runs[b][n] for n in range(1, a + 1))
    print(f'runs N={a} and N={b} agree for n<={a}: {same}'); assert same
N = Ns[-1]; seq = runs[N]
name = 'b229202.txt' if mode == 'usm' else 'b281574.txt'
with open(os.path.join(D, name), 'w') as o:
    if mode == 'usm': o.write('0 1\n')
    for n in range(1, N + 1): o.write(f'{n} {seq[n]}\n')
for n in range(max(known) + 1, N + 1): print(f'new: a({n}) = {seq[n]}')


==> anc/scripts/assemble_mod.py <==
#!/usr/bin/env python3
"""Check and assemble the modular-lattice results.

usage: assemble_mod.py runs/mod_N1.txt [runs/mod_N2.txt ...]
Each file has lines "n vi(n) f(n)"; mod_dual_N.txt next to it has "n atoms coatoms count".
Checks: known terms of A006981 and A342132, agreement between runs with different N on their
common range, and symmetry of the (atoms, coatoms) table.  Writes b-files from the largest run.
"""
import sys, os, re
here = os.path.dirname(os.path.abspath(__file__))
def read_b(path):
    d = {}
    for line in open(path):
        if line.startswith('#') or not line.strip(): continue
        a, b = line.split(); d[int(a)] = int(b)
    return d
known_f = read_b(os.path.join(here, '..', 'data', 'oeis_b006981_n35.txt'))
known_vi = read_b(os.path.join(here, '..', 'data', 'oeis_b342132_n35.txt'))
runs = {}
for path in sys.argv[1:]:
    N = int(re.search(r'mod_(\d+)\.txt$', path).group(1))
    vi, f = {}, {}
    for line in open(path):
        n, v, t = line.split(); vi[int(n)] = int(v); f[int(n)] = int(t)
    assert max(vi) == N, 'incomplete run ' + path
    # recompute f from vi as a check of the vertical-sum recursion
    g = {1: 1}
    for n in range(2, N + 1): g[n] = sum(vi[k] * g[n - k + 1] for k in range(2, n + 1))
    assert g == f
    bad_f = [n for n in known_f if 1 <= n <= N and f[n] != known_f[n]]
    bad_vi = [n for n in known_vi if 2 <= n <= N and vi[n] != known_vi[n]]
    print(f'N={N}: mismatches with A006981 (n<=35): {bad_f}; with A342132 (2<=n<=35): {bad_vi}')
    assert not bad_f and not bad_vi
    k23 = [tuple(map(int, l.split())) for l in open(os.path.join(here, '..', 'data', 'kohonen2023_table1_36_40.txt')) if l.strip() and l[0] != '#']
    bad23 = [n for (n, a, b) in k23 if n <= N and (vi[n], f[n]) != (a, b)]
    print(f'      mismatches with Kohonen (2023), Table 1, for 36 <= n <= min(N, 40): {bad23}')
    assert not bad23
    dual = path.replace('mod_', 'mod_dual_')
    M = {}
    for line in open(dual):
        n, a, b, c = map(int, line.split()); M[(n, a, b)] = c
    asym = [k for k, v in M.items() if M.get((k[0], k[2], k[1])) != v]
    tot = {}
    for (n, a, b), v in M.items(): tot[n] = tot.get(n, 0) + v
    badsum = [n for n in range(2, N + 1) if tot.get(n, 0) != vi[n]]
    print(f'      duality table: {len(M)} cells, {sum(1 for k in M if k[1] != k[2])} off-diagonal, asymmetric: {asym[:5]}, bad sums: {badsum[:5]}')
    assert not asym and not badsum
    runs[N] = (vi, f)
Ns = sorted(runs)
for i in range(len(Ns) - 1):
    a, b = Ns[i], Ns[i + 1]
    same = all(runs[a][0][n] == runs[b][0][n] for n in range(1, a + 1))
    print(f'runs N={a} and N={b} agree for n<={a}: {same}')
    assert same
N = Ns[-1]; vi, f = runs[N]
with open(os.path.join(here, '..', 'data', 'b006981.txt'), 'w') as o:
    o.write('0 1\n')
    for n in range(1, N + 1): o.write(f'{n} {f[n]}\n')
with open(os.path.join(here, '..', 'data', 'b342132.txt'), 'w') as o:
    o.write(f'1 {known_vi[1]}\n')
    for n in range(2, N + 1): o.write(f'{n} {vi[n]}\n')
for n in range(36, N + 1): print(f'A006981({n}) = {f[n]}   A342132({n}) = {vi[n]}   (in Kohonen 2023 for n <= 40)')


==> anc/scripts/bounded_certificate.py <==
#!/usr/bin/env python3
"""Exact certificate for lower bounds on the growth rates of distributive lattices.

Input: the automaton written by `src/bounded W file` (lattices all of whose rank layers have at
most W elements; state 0 is the empty frontier; a lattice with n elements is a closed walk at
state 0 whose entered states have total weight n - 1; it is vertically indecomposable iff the
walk does not pass through state 0 in between).

Claim checked, for a rational L = p/q:
  there is a set C of states, strongly connected, and a vector U of positive integers on C with
      sum_{t in C} #(s -> t) * (q/p)^weight(t) * U[t]  >=  U[s]      for all s in C.      (*)
By the Collatz-Wielandt inequality the matrix M with entries #(s->t) (q/p)^weight(t) on C has
spectral radius >= 1; as M is irreducible, the generating function of the closed walks at a
state of C diverges at q/p.  Hence the number of these walks of weight n has exponential growth
rate at least p/q.
  mode "all": C is the strong component of state 0; closed walks at 0 are lattices, so
              lim d(n)^(1/n) >= p/q.
  mode "vi" : C is a strong component of the automaton without state 0 that is reachable from 0
              and from which 0 is reachable; so limsup d_vi(n)^(1/n) >= p/q.
The vector U is found in floating point and then (*) and the connectivity are verified with
integer arithmetic only.

usage: bounded_certificate.py automaton.txt vi|all L      e.g.  ... vi 1.7265363
"""
import sys
from fractions import Fraction
import numpy as np
sys.path.insert(0, __import__('os').path.dirname(__file__))
from bounded_growth import read, spectral
from scipy.sparse import csr_matrix
from scipy.sparse.csgraph import connected_components

path, mode, L = sys.argv[1], sys.argv[2], Fraction(sys.argv[3])
n, wt, rows, cols = read(path)
A = csr_matrix((np.ones(len(rows)), (rows, cols)), shape=(n, n))
_, lab = connected_components(A, directed=True, connection='strong')
rec = lab == lab[0]
if mode == 'all':
    keep = rec
else:
    nz = np.ones(n, bool); nz[0] = False
    sel = nz[rows] & nz[cols] & rec[rows] & rec[cols]
    B = csr_matrix((np.ones(sel.sum()), (rows[sel], cols[sel])), shape=(n, n))
    _, lab2 = connected_components(B, directed=True, connection='strong')
    big = np.argmax(np.bincount(lab2[rec & nz])); keep = (lab2 == big) & rec & nz
x = float(1 / L)
lam, u = spectral(n, wt, rows, cols, x, keep)
print(f'floating point: spectral radius at x = 1/L is {lam:.12f} (must exceed 1)')
# ---- exact part ----
C = [i for i in range(n) if keep[i]]; inC = set(C)
succ = {s: [] for s in C}; pred = {s: [] for s in C}; out0 = False; in0 = False
for s, t in zip(rows.tolist(), cols.tolist()):
    if s in inC and t in inC: succ[s].append(t); pred[t].append(s)
    if s == 0 and t in inC: in0 = True
    if t == 0 and s in inC: out0 = True
def reach(start, nb):
    seen = {start}; st = [start]
    while st:
        v = st.pop()
        for w in nb[v]:
            if w not in seen: seen.add(w); st.append(w)
    return seen
s0 = C[0]
assert reach(s0, succ) == inC and reach(s0, pred) == inC, 'C is not strongly connected'
if mode == 'vi': assert 0 not in inC and in0 and out0, 'C must avoid state 0 and be linked to it'
else: assert 0 in inC
# period: gcd of the weights of the closed walks in C (weight of a walk = sum of weights of entered states).
# With potentials d from a search tree, it is the gcd of d[s] + weight(t) - d[t] over all edges s -> t.
from math import gcd
d = {s0: 0}; st = [s0]
while st:
    v = st.pop()
    for w2 in succ[v]:
        if w2 not in d: d[w2] = d[v] + int(wt[w2]); st.append(w2)
per = 0
for s in C:
    for t in succ[s]: per = gcd(per, abs(d[s] + int(wt[t]) - d[t]))
print(f'period of C: {per}' + (' (aperiodic: closed walks of every large weight exist, so the bound holds as Omega(L1^n) for every L1 < L)' if per == 1 else ''))
# integer vector: scale the floats, round down, keep at least 1
scale = 2 ** 200 / float(u[keep].min())
U = {s: max(1, int(Fraction(float(u[s])) * Fraction(scale))) for s in C}
p, q = L.numerator, L.denominator; W = int(wt.max())
coef = [q ** w * p ** (W - w) for w in range(W + 1)]      # (q/p)^w * p^W
worst = None
for s in C:
    lhs = 0
    for t in succ[s]: lhs += coef[int(wt[t])] * U[t]
    rhs = p ** W * U[s]
    assert lhs >= rhs, f'inequality fails at state {s}'
    r = Fraction(lhs, rhs); worst = r if worst is None or r < worst else worst
print(f'exact check passed on {len(C)} states: (M U)_s >= U_s for all s in C (smallest ratio {float(worst):.12f})')
print(f'certified: growth rate of the {"vertically indecomposable " if mode == "vi" else ""}lattices with all layers <= {W} is at least {L} = {float(L)}')


==> anc/scripts/bounded_growth.py <==
#!/usr/bin/env python3
"""Growth rates of distributive lattices all of whose rank layers have at most W elements.

Reads the automaton written by src/bounded (state 0 = empty frontier).  A lattice in the class is a
closed walk from state 0 to state 0; its number of elements is 1 + the sum of the weights of the
states entered.  It is vertically indecomposable iff the walk does not pass through state 0.

For a positive real x let M(x) be the matrix with entries  (#transitions s -> t) * x^weight(t).
  * all lattices of the class:  growth rate 1/x where the spectral radius of M(x) is 1;
  * vertically indecomposable:  the same for M(x) restricted to the states other than 0.

usage: bounded_growth.py automaton.txt [nmax]
"""
import sys
import numpy as np
from scipy.sparse import csr_matrix
from scipy.sparse.csgraph import connected_components

def read(path):
    f = open(path); n = int(f.readline()); wt = [0] * n; rows = []; cols = []
    for line in f:
        p = line.split(); s = int(p[0]); wt[s] = int(p[1])
        for t in p[3:]: rows.append(s); cols.append(int(t))
    return n, np.array(wt), np.array(rows), np.array(cols)

def spectral(n, wt, rows, cols, x, keep):
    """spectral radius of M(x) restricted to the index set keep (boolean), by power iteration"""
    sel = keep[rows] & keep[cols]
    A = csr_matrix((x ** wt[cols[sel]].astype(float), (rows[sel], cols[sel])), shape=(n, n))
    u = keep.astype(float); u /= u.sum(); lam = 0
    for it in range(200000):
        v = A @ u; s = v.sum()
        if s == 0: return 0.0, u
        v /= s
        if it % 50 == 0 and abs(s - lam) < 1e-15 * max(1, s): lam = s; u = v; break
        lam = s; u = v
    return lam, u

def growth(n, wt, rows, cols, keep):
    lo, hi = 0.3, 1.0
    for _ in range(200):
        mid = (lo + hi) / 2
        if spectral(n, wt, rows, cols, mid, keep)[0] < 1: lo = mid
        else: hi = mid
    return 1 / lo, lo

if __name__ == '__main__':
    n, wt, rows, cols = read(sys.argv[1]); nmax = int(sys.argv[2]) if len(sys.argv) > 2 else 60
    # exact counts of v.i. lattices of the class for small n (walks 0 -> 0 avoiding 0)
    from collections import defaultdict
    adj = defaultdict(list)
    for s, t in zip(rows.tolist(), cols.tolist()): adj[s].append(t)
    cur = defaultdict(int); cnt = [0] * (nmax + 1)
    layer = [defaultdict(int) for _ in range(nmax + 2)]
    for t in adj[0]:
        a = 1 + int(wt[t])
        if a <= nmax: layer[a][t] += 1
    for a in range(2, nmax + 1):
        for s, c in layer[a].items():
            if s == 0: cnt[a] += c; continue
            for t in adj[s]:
                a2 = a + int(wt[t])
                if a2 <= nmax: layer[a2][t] += c
    print('v.i. lattices of the class, n=2..%d:' % min(nmax, 40), cnt[2:41])
    # states from which the empty frontier can be reached again (the others are dead ends)
    A = csr_matrix((np.ones(len(rows)), (rows, cols)), shape=(n, n))
    ncomp, lab = connected_components(A, directed=True, connection='strong')
    keep_all = lab == lab[0]
    nz = np.ones(n, bool); nz[0] = False
    # largest strongly connected set of non-empty states reachable from 0 and returning to 0
    sel = nz[rows] & nz[cols] & keep_all[rows] & keep_all[cols]
    B = csr_matrix((np.ones(sel.sum()), (rows[sel], cols[sel])), shape=(n, n))
    nc2, lab2 = connected_components(B, directed=True, connection='strong')
    sizes = np.bincount(lab2[keep_all & nz]) if (keep_all & nz).any() else np.array([0])
    big = np.argmax(sizes); keep_vi = (lab2 == big) & keep_all & nz
    print('states: %d, recurrent (in the component of the empty frontier): %d, largest non-empty strong component: %d' % (n, keep_all.sum(), keep_vi.sum()))
    g_all, x_all = growth(n, wt, rows, cols, keep_all)
    g_vi, x_vi = growth(n, wt, rows, cols, keep_vi)
    print('growth rate, all lattices of the class      : %.10f' % g_all)
    print('growth rate, vertically indecomposable ones : %.10f' % g_vi)


==> anc/scripts/check_dual.py <==
#!/usr/bin/env python3
"""Duality check: M[n][a][b] = number of v.i. distributive lattices with n
elements, a atoms and b coatoms must be symmetric in (a, b), and sum to vi(n).

usage: check_dual.py runs/vi_N.txt runs/dual_N_t*.txt
"""
import sys, re
vi = {int(l.split()[0]): int(l.split()[1]) for l in open(sys.argv[1])}
M = {}
for path in sys.argv[2:]:
    t = int(re.search(r'_t(\d+)\.txt$', path).group(1))
    for line in open(path):
        n, b, c = map(int, line.split()); M[(n, t, b)] = c
N = max(vi)
asym = [k for k, v in M.items() if M.get((k[0], k[2], k[1])) != v]
tot = {}
for (n, a, b), v in M.items(): tot[n] = tot.get(n, 0) + v
badsum = [n for n in range(2, N + 1) if tot.get(n, 0) != vi[n]]
print(f'cells: {len(M)}, off-diagonal: {sum(1 for k in M if k[1] != k[2])}, max atoms: {max(k[1] for k in M)}')
print('asymmetric cells:', asym[:10], ' | n with sum != vi(n):', badsum[:10])
assert not asym and not badsum
print('duality check passed for all n <=', N)


==> anc/scripts/derived.py <==
#!/usr/bin/env python3
"""OEIS sequences that are functions of the sequences extended here.

A072407  canonically 2-indecomposable posets with n antichains (Erne, Heitzig, Reinhold 2002,
         Corollary 7):  v_0 = 1, w_1 = v_1 = 0,  v_k = sum_{j=0}^{k-1} w_{k-j} v_j  (k > 1),
         where v_k = A072361(k) (with v_1 = 0 as in the OEIS entry).
A186808  numbers n such that A006982(n) is prime.

Writes data/b072407.txt and data/b186808.txt and checks the known OEIS terms.
Primality is proved with PARI/GP (isprime) if `gp` is available, else only tested.
"""
import os, subprocess, shutil
here = os.path.dirname(os.path.abspath(__file__)); D = os.path.join(here, '..', 'data')
def rb(name):
    d = {}
    for l in open(os.path.join(D, name)):
        if l.strip() and l[0] != '#':
            a, b = l.split(); d[int(a)] = int(b)
    return d
d, v = rb('b006982.txt'), rb('b072361.txt'); N = max(v)
v = dict(v); v[0] = 1; v[1] = 0
w = {1: 0}
for k in range(2, N + 1):
    w[k] = v[k] - sum(w[k - j] * v[j] for j in range(1, k))
    assert w[k] >= 0
known_w = [int(x) for x in "0,1,0,0,0,0,0,2,1,1,0,7,5,16,14,40,41,120,131,321,402,901,1210,2590,3621,7371,10841,21178,32222,61273,95408,177384,282405,515174,833295,1500030,2455337,4372535,7229231,12761691,21260746,37286778,62483221,109014426,183542099,318906720,538889399,933361886,1581666042".split(',')]
bad = [k for k in range(1, 50) if w[k] != known_w[k - 1]]
print('A072407: 49 known terms, mismatches:', bad); assert not bad
open(os.path.join(D, 'b072407.txt'), 'w').write(''.join(f'{k} {w[k]}\n' for k in range(1, N + 1)))
print(f'A072407 extended to n = {N}; a(50) = {w[50]}, a({N}) = {w[N]}')

def is_prime(n):
    if n < 2: return False
    if shutil.which('gp'):
        out = subprocess.run(['gp', '-q', '-f'], input=f'print(isprime({n}))\n', capture_output=True, text=True).stdout.strip()
        return out == '1'
    # fallback: Miller-Rabin with fixed bases (a test, not a proof, for large n)
    for p in (2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37):
        if n % p == 0: return n == p
    r, s = n - 1, 0
    while r % 2 == 0: r //= 2; s += 1
    for a in (2, 3, 5, 7, 11, 13, 17, 19, 23, 29, 31, 37, 41, 43, 47, 53, 59, 61, 67, 71):
        x = pow(a, r, n)
        if x in (1, n - 1): continue
        for _ in range(s - 1):
            x = x * x % n
            if x == n - 1: break
        else: return False
    return True
primes = [n for n in sorted(d) if is_prime(d[n])]
known_p = [4, 5, 6, 10, 12, 13, 18, 21, 23, 26]
assert primes[:10] == known_p, primes[:12]
open(os.path.join(D, 'b186808.txt'), 'w').write(''.join(f'{i + 1} {n}\n' for i, n in enumerate(primes)))
print(f'A186808: n <= {max(d)} with A006982(n) prime ({"proved with PARI" if shutil.which("gp") else "Miller-Rabin test only"}):', primes)


==> anc/scripts/planar_check.py <==
#!/usr/bin/env python3
"""Independent check on thin lattices: planar (width <= 2) case.

A vertically indecomposable distributive lattice J(P) with P of width 2 is a
region of the square grid between two monotone lattice paths.  Its rank layers
are intervals of sizes w_0 = 1, w_1, ..., w_h = 1 with w_r >= 2 in between, and
w changes by +1, -1 (one way each) or 0 (two ways).  The two-chain partition of
P is unique up to swapping the chains, so each lattice arises from exactly two
regions (mirror images), or from one if the region is mirror-symmetric
(only +-1 steps).  Hence

    V(n) = (R(n) + S(n)) / 2     (n >= 4),   V(2) = 1,

with R, S counted by a trivial DP over (width, area).  Compare with the frontier
DP restricted to width <= 2:   frontier2 N 0 2

usage: planar_check.py N dp_output.txt
"""
import sys
N = int(sys.argv[1])
def count(zero_weight):
    # f[w][s] = number of prefixes ending at an interior layer of width w with area s (incl. bottom)
    res = [0] * (N + 1)
    cur = {(2, 3): 1}            # after bottom (1) and first layer (2)
    while cur:
        nxt = {}
        for (w, s), c in cur.items():
            for dw, mult in ((1, 1), (-1, 1), (0, zero_weight)):
                if not mult: continue
                w2 = w + dw; s2 = s + w2
                if s2 > N: continue
                if w2 == 1: res[s2] += c * mult
                else: nxt[(w2, s2)] = nxt.get((w2, s2), 0) + c * mult
        cur = nxt
    return res
R, S = count(2), count(0)
V = [0] * (N + 1); V[2] = 1
for n in range(4, N + 1):
    assert (R[n] + S[n]) % 2 == 0
    V[n] = (R[n] + S[n]) // 2
dp = {int(l.split()[0]): int(l.split()[1]) for l in open(sys.argv[2])}
bad = [n for n in range(1, N + 1) if dp.get(n, 0) != V[n]]
print('planar v.i. counts, n=2..16:', V[2:17])
print(f'n <= {N}: mismatches {bad[:10]};  V({N}) = {V[N]}')
assert not bad
print('planar check passed')


==> anc/scripts/run_bounded.sh <==
#!/bin/bash
# Build the bounded-width automata for W = 2..WMAX, compute their growth rates and certify the
# lower bounds in exact arithmetic.  Writes data/bounded_growth.txt and data/bounded_certificates.txt.
# usage: scripts/run_bounded.sh [WMAX=12] [workdir]
set -e
cd "$(dirname "$0")/.."
WMAX=${1:-12}; DIR=${2:-$(mktemp -d)}
[ -x src/bounded ] || g++ -O2 -march=native -o src/bounded src/bounded.cpp -lnauty
: > data/bounded_growth.txt
for w in $(seq 2 $WMAX); do
  src/bounded $w $DIR/a$w.txt 2> $DIR/a$w.err
  st=$(sed -n 's/.*states=\([0-9]*\) transitions=\([0-9]*\).*/\1 \2/p' $DIR/a$w.err)
  g=$(python3 scripts/bounded_growth.py $DIR/a$w.txt 30 | sed -n 's/^growth rate.*: //p' | tr '\n' ' ')
  echo "$w $st $g" | tee -a data/bounded_growth.txt     # W states transitions growth(all) growth(v.i.)
done
{ python3 scripts/bounded_certificate.py $DIR/a6.txt vi 1.7262
  python3 scripts/bounded_certificate.py $DIR/a$WMAX.txt vi 1.7265363
  python3 scripts/bounded_certificate.py $DIR/a$WMAX.txt all 1.84337061; } | tee data/bounded_certificates.txt

# ---- modular lattices: automata from src/layers2 (mode aut-modular), W = 2..8 ----
[ -x src/layers2 ] || g++ -O2 -march=native -pthread -o src/layers2 src/layers2.cpp -lnauty
: > data/bounded_growth_modular.txt
for w in 2 3 4 5 6 7 8; do
  src/layers2 $w $DIR/m$w.txt aut-modular 2> $DIR/m$w.err
  st=$(sed -n 's/.*states=\([0-9]*\) transitions=\([0-9]*\).*/\1 \2/p' $DIR/m$w.err)
  g=$(python3 scripts/bounded_growth.py $DIR/m$w.txt 30 | sed -n 's/^growth rate.*: //p' | tr '\n' ' ')
  echo "$w $st $g" | tee -a data/bounded_growth_modular.txt
done
{ python3 scripts/bounded_certificate.py $DIR/m6.txt vi 2.3262
  python3 scripts/bounded_certificate.py $DIR/m8.txt vi 2.3951
  python3 scripts/bounded_certificate.py $DIR/m8.txt all 2.4182; } | tee data/bounded_certificates_modular.txt


==> anc/src/bounded.cpp <==
// Bounded-width automaton for distributive lattices.
//
// Same states and transitions as frontier.cpp, but instead of a bound on the total number of
// elements there is a bound W on the size of every rank layer.  A state is kept only if all
// layers that are already forced (the down-sets of Lambda of each size > rho) have at most W
// elements.  If the exploration terminates, the lattices all of whose layers have at most W
// elements are the walks of a finite automaton, and their number has a computable exponential
// growth rate, which is a lower bound for the growth rate of all (vertically indecomposable)
// distributive lattices.
//
// usage: bounded W out.txt     writes: number of states, then per state "id weight ntrans targets..."
//                              (state 0 is the empty frontier; a target repeated k times means k transitions)
#include <bits/stdc++.h>
#define MAXN 64
#include <nauty/nauty.h>
#include <nauty/nautinv.h>
using namespace std;
typedef uint32_t u32; typedef uint64_t u64; typedef unsigned __int128 u128;
static const int L = 32;
static int N; static int W;
static inline int pc(u32 x){ return __builtin_popcount(x); }
typedef array<uint8_t, L> Perm;

struct Trans { int w; int tgt; };
struct State {
  int l, rho; u32 dn[L];
  vector<Perm> G;            // group elements (always contains identity); empty means trivial
  int wt = 0;                // layer weight = number of rho-ideals
  int fut = 0;               // number of ideals of Lambda of size > rho (lower bound on remaining weight)
  bool expanded = false;
  vector<Trans> tr;
};
static vector<State> states;
static unordered_map<string,int> idx;
static const int EMPTY = 0;

static string to_s(u128 x){ if(!x) return "0"; string s; while(x){ s+=char('0'+(int)(x%10)); x/=10;} reverse(s.begin(),s.end()); return s; }

// canonical labelling of a poset given by dn[] on l elements; returns newpos[v]
static void canon_label(int l, const u32* dn, const u32* up, int* newpos){
  static DEFAULTOPTIONS_DIGRAPH(options); static statsblk stats;
  if(l==0) return;
  if(l==1){ newpos[0]=0; return; }
  graph g[L], cg[L]; int lab[L], ptn[L], orbits[L];
  for(int i=0;i<l;i++){ g[i]=0; u32 m=up[i]; while(m){ int j=__builtin_ctz(m); m&=m-1; ADDELEMENT(&g[i],j);} }
  int key[L]; for(int i=0;i<l;i++) key[i]=pc(dn[i])*64+pc(up[i]);
  int id[L]; for(int i=0;i<l;i++) id[i]=i;
  sort(id,id+l,[&](int a,int b){ return key[a]<key[b] || (key[a]==key[b] && a<b); });
  for(int i=0;i<l;i++){ lab[i]=id[i]; ptn[i]=(i+1<l && key[id[i]]==key[id[i+1]])?1:0; }
  options.getcanon=TRUE; options.defaultptn=FALSE;
  densenauty(g,lab,ptn,orbits,&options,&stats,1,l,cg);
  for(int i=0;i<l;i++) newpos[lab[i]]=i;
}

// enumerate all ideals of poset (dn on l elements); elements need not be topologically sorted
static void all_ideals(int l, const u32* dn, vector<u32>& out){
  int ord[L]; int no=0; u32 done=0;
  while(no<l) for(int x=0;x<l;x++) if(!(done>>x&1) && (dn[x]&~done)==0){ ord[no++]=x; done|=1u<<x; }
  out.clear(); out.push_back(0);
  for(int q=0;q<l;q++){ int x=ord[q]; size_t sz=out.size();
    for(size_t i=0;i<sz;i++) if((out[i]&dn[x])==dn[x]) out.push_back(out[i]|1u<<x); }
}

static u64 n_states_group=0;

// register state given by labelled data; returns id
static int intern(int l, int rho, const u32* dn_in, vector<Perm>& G, int fut){
  u32 up_in[L]; for(int i=0;i<l;i++) up_in[i]=0;
  for(int i=0;i<l;i++){ u32 m=dn_in[i]; while(m){ int j=__builtin_ctz(m); m&=m-1; up_in[j]|=1u<<i; } }
  int np[L]; canon_label(l,dn_in,up_in,np);
  State s; s.l=l; s.rho=rho; s.fut=fut;
  for(int i=0;i<l;i++){ u32 m=dn_in[i], r=0; while(m){ int j=__builtin_ctz(m); m&=m-1; r|=1u<<np[j]; } s.dn[np[i]]=r; }
  if(G.size()>1){
    for(auto& p: G){ Perm q; q.fill(0); for(int i=0;i<l;i++) q[np[i]]=np[p[i]]; s.G.push_back(q); }
    sort(s.G.begin(),s.G.end()); s.G.erase(unique(s.G.begin(),s.G.end()),s.G.end());
    if(s.G.size()==1) s.G.clear();
  }
  string key; key.reserve(2+4*l+s.G.size()*l);
  key.push_back((char)l); key.push_back((char)rho);
  key.append((const char*)s.dn, 4*l);
  for(auto& p: s.G) key.append((const char*)p.data(), l);
  auto it=idx.find(key); if(it!=idx.end()) return it->second;
  int id=states.size(); idx.emplace(move(key),id); if(!s.G.empty()) n_states_group++;
  states.push_back(move(s)); return id;
}

static u64 n_trans=0;

static void expand(int sid, int B){
  // B: budget = N - acc.  A transition with next-layer weight w' to a state with
  // lower bound fut' is kept iff w' + fut' <= B.
  State S = states[sid];   // copy (states may reallocate)
  int l=S.l, rho=S.rho;
  vector<u32> ids; all_ideals(l,S.dn,ids);
  vector<u32> Jl, J1, Jhi; // size rho, rho+1, >= rho+2
  for(u32 K: ids){ int c=pc(K); if(c==rho) Jl.push_back(K); else if(c==rho+1) J1.push_back(K); else if(c>rho+1) Jhi.push_back(K); }
  sort(Jl.begin(),Jl.end());
  int w=Jl.size(), w0=J1.size(); states[sid].wt=w;
  if(w>64){ fprintf(stderr,"layer too wide\n"); exit(1); }
  // containment masks
  vector<u64> c1(J1.size()), chi(Jhi.size());
  for(size_t a=0;a<J1.size();a++){ u64 m=0; for(int j=0;j<w;j++) if((Jl[j]&J1[a])==Jl[j]) m|=1ull<<j; c1[a]=m; }
  for(size_t a=0;a<Jhi.size();a++){ u64 m=0; for(int j=0;j<w;j++) if((Jl[j]&Jhi[a])==Jl[j]) m|=1ull<<j; chi[a]=m; }
  // group action on Jl
  int ng=S.G.size(); vector<vector<int>> gact(ng, vector<int>(w));
  for(int g=0;g<ng;g++) for(int j=0;j<w;j++){ u32 K=Jl[j], im=0; while(K){ int x=__builtin_ctz(K); K&=K-1; im|=1u<<S.G[g][x]; }
    int p=lower_bound(Jl.begin(),Jl.end(),im)-Jl.begin(); if(p>=w||Jl[p]!=im){ fprintf(stderr,"group action error\n"); exit(1);} gact[g][j]=p; }
  vector<int> m(w,0);
  vector<Trans> out;
  // cost of a (partial) birth vector: next weight + future bound
  // every rank layer above the current one that is already forced must have at most W elements
  auto layersOK=[&]()->bool{
    long long L[80]; for(int i=0;i<80;i++) L[i]=0;
    auto add=[&](int d,int b)->bool{ if(b>W) return false; long long c=1; for(int i=0;i<=b;i++){ if(d+i>=80) return false; if(d+i>=0) L[d+i]+=c; if(d+i>=0 && L[d+i]>W) return false; c=c*(b-i)/(i+1); } return true; };
    for(int j=0;j<w;j++){ if(m[j]>W) return false; long long c=m[j]; for(int i=1;i<=m[j];i++){ L[i-1]+=c; if(L[i-1]>W) return false; c=c*(m[j]-i)/(i+1); } }
    for(size_t a=0;a<J1.size();a++){ int b=0; u64 mm=c1[a]; while(mm){ int j=__builtin_ctzll(mm); mm&=mm-1; b+=m[j]; } if(!add(0,b)) return false; }
    for(size_t a=0;a<Jhi.size();a++){ int b=0; u64 mm=chi[a]; while(mm){ int j=__builtin_ctzll(mm); mm&=mm-1; b+=m[j]; } if(!add(pc(Jhi[a])-rho-1,b)) return false; }
    return true; };
  auto cost=[&](long long limit)->long long{
    long long t=0, f=0; for(int j=0;j<w;j++){ t+=m[j]; if(m[j]>=2){ if(m[j]>40) return limit+1; f+=(1ll<<m[j])-1-m[j]; } }
    if(w0+t+f>limit) return limit+1;
    for(size_t a=0;a<J1.size();a++){ int b=0; u64 mm=c1[a]; while(mm){ int j=__builtin_ctzll(mm); mm&=mm-1; b+=m[j]; } if(b>40) return limit+1; f+=(1ll<<b)-1; if(w0+t+f>limit) return limit+1; }
    for(size_t a=0;a<Jhi.size();a++){ int b=0; u64 mm=chi[a]; while(mm){ int j=__builtin_ctzll(mm); mm&=mm-1; b+=m[j]; } if(b>40) return limit+1; f+=(1ll<<b); if(w0+t+f>limit) return limit+1; }
    return w0+t+f;
  };
  function<void(int)> rec=[&](int j){
    if(j==w){
      // canonical under Gamma?
      vector<int> stab;
      if(ng>1){ for(int g=0;g<ng;g++){ int cmp=0; for(int q=0;q<w && !cmp;q++){ int a=m[gact[g][q]], b=m[q]; if(a<b) cmp=-1; else if(a>b) cmp=1; }
          // image vector m'(q)=m[gact(q)]; reject if some image is lexicographically smaller
          if(cmp<0) return; if(cmp==0) stab.push_back(g); } }
      int t=0; for(int q=0;q<w;q++) t+=m[q];
      int wn=w0+t; int futn=0;
      if(wn==0) return;           // cannot happen for nonempty Lambda; for Lambda empty means "stop"
      n_trans++;
      if(wn==1){ out.push_back({1,EMPTY}); return; }
      int ln=l+t; if(ln>L){ fprintf(stderr,"too many live elements\n"); exit(1); }
      u32 dn[L]; for(int i=0;i<l;i++) dn[i]=S.dn[i];
      int born[L]; // index j of ideal for each new element
      { int c2=l; for(int q=0;q<w;q++) for(int i=0;i<m[q];i++){ dn[c2]=Jl[q]; born[c2]=q; c2++; } }
      u32 dead=(ln==32?0xffffffffu:((1u<<ln)-1));
      for(u32 K: J1) dead&=K;
      for(int c2=l;c2<ln;c2++) dead&=(Jl[born[c2]]|1u<<c2);
      u32 full=(ln==32?0xffffffffu:((1u<<ln)-1)); u32 live=full&~dead;
      int nl=pc(live); int rn=rho+1-pc(dead);
      int pos[L]; { int c2=0; for(int i=0;i<ln;i++) if(live>>i&1) pos[i]=c2++; else pos[i]=-1; }
      u32 dn2[L];
      for(int i=0;i<ln;i++) if(live>>i&1){ u32 mm=dn[i]&live, r=0; while(mm){ int x=__builtin_ctz(mm); mm&=mm-1; r|=1u<<pos[x]; } dn2[pos[i]]=r; }
      // group on new frontier
      vector<Perm> G2;
      bool twins=false; for(int q=0;q<w;q++) if(m[q]>=2) twins=true;
      if(stab.size()>1 || twins){
        // first index of newborn block for ideal q
        vector<int> first(w); { int c2=l; for(int q=0;q<w;q++){ first[q]=c2; c2+=m[q]; } }
        vector<int> stabs = stab; if(ng<=1) stabs.assign(1,-1);
        // twin permutations: iterate over product of permutations of each block
        vector<vector<int>> bp(w); for(int q=0;q<w;q++){ bp[q].resize(m[q]); iota(bp[q].begin(),bp[q].end(),0); }
        std::set<Perm> seen;
        while(true){
          for(int g: stabs){
            Perm p; p.fill(0);
            // image of each element of ln
            int img[L];
            for(int i=0;i<l;i++) img[i]= (g<0)? i : S.G[g][i];
            for(int q=0;q<w;q++){ int tq=(g<0)?q:gact[g][q]; for(int i=0;i<m[q];i++) img[first[q]+i]=first[tq]+bp[q][i]; }
            for(int i=0;i<ln;i++) if(live>>i&1) p[pos[i]]=pos[img[i]];
            seen.insert(p);
          }
          // next combination of block permutations
          int q=0; for(;q<w;q++){ if(m[q]>=2 && next_permutation(bp[q].begin(),bp[q].end())) break; }
          if(q==w) break;
        }
        G2.assign(seen.begin(),seen.end());
      }
      int tid=intern(nl,rn,dn2,G2,futn);
      out.push_back({wn,tid});
      return;
    }
    for(int v=0;;v++){
      m[j]=v;
      if(!layersOK()){ break; }
      rec(j+1);
    }
    m[j]=0;
  };
  rec(0);
  states[sid].tr=move(out); states[sid].expanded=true;
}

int main(int argc,char**argv){
  W=atoi(argv[1]); N=1000000; const char* outf=argv[2];
  { State e; e.l=0; e.rho=0; states.push_back(e); string key; key.push_back(0); key.push_back(0); idx[key]=0; }
  for(size_t sid=0; sid<states.size(); sid++){ expand(sid,0);
    if(states.size()>20000000){ fprintf(stderr,"too many states\n"); return 1; }
    if(sid%200000==0 && sid) fprintf(stderr,"expanded %zu of %zu states\n",sid,states.size()); }
  states[EMPTY].wt=1;
  FILE* f=fopen(outf,"w"); fprintf(f,"%zu\n",states.size()); unsigned long long ntr=0; int maxl=0;
  for(size_t sid=0; sid<states.size(); sid++){ const State& S=states[sid]; maxl=max(maxl,S.l); fprintf(f,"%zu %d %zu",sid,S.wt,S.tr.size()); for(auto& t: S.tr) fprintf(f," %d",t.tgt); fprintf(f,"\n"); ntr+=S.tr.size(); }
  fclose(f);
  fprintf(stderr,"W=%d states=%zu transitions=%llu max live elements=%d\n",W,states.size(),ntr,maxl);
}


==> anc/src/brute_layers.cpp <==
// Brute-force check for the bounded-width automaton: read Hasse diagrams of posets (digraph6 from
// nauty's genposetg); for the series-indecomposable ones tabulate (number of down-sets n, number
// of points k, largest number of down-sets of equal size) -> count.
#include <bits/stdc++.h>
using namespace std; typedef uint32_t u32;
int main(int argc,char**argv){ int NMAX=atoi(argv[1]); string line; map<array<int,3>,unsigned long long> T;
  while(getline(cin,line)){ if(line.empty()||line[0]!='&') continue; int n=line[1]-63; u32 up[32]={0};
    int bit=0; for(int i=0;i<n;i++) for(int j=0;j<n;j++,bit++){ int c=line[2+bit/6]-63; if(c>>(5-bit%6)&1) up[i]|=1u<<j; }
    for(int k=0;k<n;k++) for(int i=0;i<n;i++) if(up[i]>>k&1) up[i]|=up[k];
    u32 dn[32]={0}; for(int i=0;i<n;i++) for(int j=0;j<n;j++) if(up[i]>>j&1) dn[j]|=1u<<i;
    u32 full=(1u<<n)-1, comp=1, fr=1; while(fr){ int x=__builtin_ctz(fr); fr&=fr-1; u32 nb=full&~(up[x]|dn[x]|1u<<x)&~comp; comp|=nb; fr|=nb; }
    if(comp!=full && n>1) continue;
    vector<int> ord; u32 done=0; while((int)ord.size()<n) for(int x=0;x<n;x++) if(!(done>>x&1)&&(dn[x]&~done)==0){ord.push_back(x);done|=1u<<x;}
    vector<u32> id{0}; bool over=false; for(int x:ord){ size_t sz=id.size(); for(size_t i=0;i<sz;i++) if((id[i]&dn[x])==dn[x]){ id.push_back(id[i]|1u<<x); if((int)id.size()>NMAX){over=true;break;} } if(over)break; }
    if(over) continue; int lay[33]={0}, mx=0; for(u32 I: id){ int c=__builtin_popcount(I); mx=max(mx,++lay[c]); }
    T[{(int)id.size(),n,mx}]++; }
  for(auto&kv:T) printf("%d %d %d %llu\n",kv.first[0],kv.first[1],kv.first[2],kv.second); }


==> anc/src/brute_rank.cpp <==
// Brute-force check: read Hasse diagrams of all k-point posets (digraph6, from
// nauty's genposetg) and tabulate, for series-indecomposable posets (i.e. those
// whose ideal lattice is vertically indecomposable), the number with n ideals.
#include <bits/stdc++.h>
using namespace std; typedef uint32_t u32;
int main(int argc,char**argv){ int NMAX=atoi(argv[1]); string line; map<pair<int,int>,unsigned long long> T; unsigned long long tot=0;
  while(getline(cin,line)){ if(line.empty()||line[0]!='&') continue; int n=line[1]-63; u32 up[32]={0};
    int bit=0; for(int i=0;i<n;i++) for(int j=0;j<n;j++,bit++){ int c=line[2+bit/6]-63; if(c>>(5-bit%6)&1) up[i]|=1u<<j; }
    for(int k=0;k<n;k++) for(int i=0;i<n;i++) if(up[i]>>k&1) up[i]|=up[k];   // transitive closure
    u32 dn[32]={0}; for(int i=0;i<n;i++) for(int j=0;j<n;j++) if(up[i]>>j&1) dn[j]|=1u<<i;
    tot++;
    // incomparability graph connected?
    u32 full=(1u<<n)-1, comp=1, fr=1; while(fr){ int x=__builtin_ctz(fr); fr&=fr-1; u32 nb=full&~(up[x]|dn[x]|1u<<x)&~comp; comp|=nb; fr|=nb; }
    if(comp!=full && n>1) continue;
    // count ideals (cap)
    vector<int> ord; u32 done=0; while((int)ord.size()<n) for(int x=0;x<n;x++) if(!(done>>x&1)&&(dn[x]&~done)==0){ord.push_back(x);done|=1u<<x;}
    vector<u32> id{0}; bool over=false; for(int x:ord){ size_t sz=id.size(); for(size_t i=0;i<sz;i++) if((id[i]&dn[x])==dn[x]){ id.push_back(id[i]|1u<<x); if((int)id.size()>NMAX){over=true;break;} } if(over)break; }
    if(!over) T[{(int)id.size(),n}]++;
  }
  for(auto&kv:T) printf("%d %d %llu\n",kv.first.first,kv.first.second,kv.second); fprintf(stderr,"posets read: %llu\n",tot);
}


==> anc/src/frontier.cpp <==
// Counting unlabeled distributive lattices (OEIS A006982, A072361) by a
// transfer-matrix over rank layers ("frontier DP").
//
// A distributive lattice L with n elements is J(P), the lattice of down-sets
// (ideals) of a finite poset P; n = number of ideals of P.  Layer r of L is the
// set S_r of ideals of size r.  Let X_r = {x in P : |down(x)| <= r} (elements
// "born" before rank r).  An element of X_r is dead if it lies in every ideal of
// size r, live otherwise.  With Lambda = X_r restricted to live elements and
// rho = r - #dead:
//     S_r  <->  ideals of Lambda of size rho,
// and everything that can happen above rank r depends on (Lambda, rho) only:
// the elements born at rank r are new maximal elements whose down-set is
// Dead + J for a rho-ideal J of Lambda.
// Two extensions of X_r are isomorphic iff they differ by an element of
// Gamma = image of Aut(X_r) in Aut(Lambda).  So the DP state is
// (Lambda, rho, Gamma) and the DP counts isomorphism classes exactly.
//
// usage: frontier N [verbose]
#include <bits/stdc++.h>
#define MAXN 64
#include <nauty/nauty.h>
#include <nauty/nautinv.h>
using namespace std;
typedef uint32_t u32; typedef uint64_t u64; typedef unsigned __int128 u128;
static const int L = 32;
static int N;
static inline int pc(u32 x){ return __builtin_popcount(x); }
typedef array<uint8_t, L> Perm;

struct Trans { int w; int tgt; };
struct State {
  int l, rho; u32 dn[L];
  vector<Perm> G;            // group elements (always contains identity); empty means trivial
  int wt = 0;                // layer weight = number of rho-ideals
  int fut = 0;               // number of ideals of Lambda of size > rho (lower bound on remaining weight)
  bool expanded = false;
  vector<Trans> tr;
};
static vector<State> states;
static unordered_map<string,int> idx;
static const int EMPTY = 0;

static string to_s(u128 x){ if(!x) return "0"; string s; while(x){ s+=char('0'+(int)(x%10)); x/=10;} reverse(s.begin(),s.end()); return s; }

// canonical labelling of a poset given by dn[] on l elements; returns newpos[v]
static void canon_label(int l, const u32* dn, const u32* up, int* newpos){
  static DEFAULTOPTIONS_DIGRAPH(options); static statsblk stats;
  if(l==0) return;
  if(l==1){ newpos[0]=0; return; }
  graph g[L], cg[L]; int lab[L], ptn[L], orbits[L];
  for(int i=0;i<l;i++){ g[i]=0; u32 m=up[i]; while(m){ int j=__builtin_ctz(m); m&=m-1; ADDELEMENT(&g[i],j);} }
  int key[L]; for(int i=0;i<l;i++) key[i]=pc(dn[i])*64+pc(up[i]);
  int id[L]; for(int i=0;i<l;i++) id[i]=i;
  sort(id,id+l,[&](int a,int b){ return key[a]<key[b] || (key[a]==key[b] && a<b); });
  for(int i=0;i<l;i++){ lab[i]=id[i]; ptn[i]=(i+1<l && key[id[i]]==key[id[i+1]])?1:0; }
  options.getcanon=TRUE; options.defaultptn=FALSE;
  densenauty(g,lab,ptn,orbits,&options,&stats,1,l,cg);
  for(int i=0;i<l;i++) newpos[lab[i]]=i;
}

// enumerate all ideals of poset (dn on l elements); elements need not be topologically sorted
static void all_ideals(int l, const u32* dn, vector<u32>& out){
  int ord[L]; int no=0; u32 done=0;
  while(no<l) for(int x=0;x<l;x++) if(!(done>>x&1) && (dn[x]&~done)==0){ ord[no++]=x; done|=1u<<x; }
  out.clear(); out.push_back(0);
  for(int q=0;q<l;q++){ int x=ord[q]; size_t sz=out.size();
    for(size_t i=0;i<sz;i++) if((out[i]&dn[x])==dn[x]) out.push_back(out[i]|1u<<x); }
}

static u64 n_states_group=0;

// register state given by labelled data; returns id
static int intern(int l, int rho, const u32* dn_in, vector<Perm>& G, int fut){
  u32 up_in[L]; for(int i=0;i<l;i++) up_in[i]=0;
  for(int i=0;i<l;i++){ u32 m=dn_in[i]; while(m){ int j=__builtin_ctz(m); m&=m-1; up_in[j]|=1u<<i; } }
  int np[L]; canon_label(l,dn_in,up_in,np);
  State s; s.l=l; s.rho=rho; s.fut=fut;
  for(int i=0;i<l;i++){ u32 m=dn_in[i], r=0; while(m){ int j=__builtin_ctz(m); m&=m-1; r|=1u<<np[j]; } s.dn[np[i]]=r; }
  if(G.size()>1){
    for(auto& p: G){ Perm q; q.fill(0); for(int i=0;i<l;i++) q[np[i]]=np[p[i]]; s.G.push_back(q); }
    sort(s.G.begin(),s.G.end()); s.G.erase(unique(s.G.begin(),s.G.end()),s.G.end());
    if(s.G.size()==1) s.G.clear();
  }
  string key; key.reserve(2+4*l+s.G.size()*l);
  key.push_back((char)l); key.push_back((char)rho);
  key.append((const char*)s.dn, 4*l);
  for(auto& p: s.G) key.append((const char*)p.data(), l);
  auto it=idx.find(key); if(it!=idx.end()) return it->second;
  int id=states.size(); idx.emplace(move(key),id); if(!s.G.empty()) n_states_group++;
  states.push_back(move(s)); return id;
}

static u64 n_trans=0;

static void expand(int sid, int B){
  // B: budget = N - acc.  A transition with next-layer weight w' to a state with
  // lower bound fut' is kept iff w' + fut' <= B.
  State S = states[sid];   // copy (states may reallocate)
  int l=S.l, rho=S.rho;
  vector<u32> ids; all_ideals(l,S.dn,ids);
  vector<u32> Jl, J1, Jhi; // size rho, rho+1, >= rho+2
  for(u32 K: ids){ int c=pc(K); if(c==rho) Jl.push_back(K); else if(c==rho+1) J1.push_back(K); else if(c>rho+1) Jhi.push_back(K); }
  sort(Jl.begin(),Jl.end());
  int w=Jl.size(), w0=J1.size(); states[sid].wt=w;
  if(w>64){ fprintf(stderr,"layer too wide\n"); exit(1); }
  // containment masks
  vector<u64> c1(J1.size()), chi(Jhi.size());
  for(size_t a=0;a<J1.size();a++){ u64 m=0; for(int j=0;j<w;j++) if((Jl[j]&J1[a])==Jl[j]) m|=1ull<<j; c1[a]=m; }
  for(size_t a=0;a<Jhi.size();a++){ u64 m=0; for(int j=0;j<w;j++) if((Jl[j]&Jhi[a])==Jl[j]) m|=1ull<<j; chi[a]=m; }
  // group action on Jl
  int ng=S.G.size(); vector<vector<int>> gact(ng, vector<int>(w));
  for(int g=0;g<ng;g++) for(int j=0;j<w;j++){ u32 K=Jl[j], im=0; while(K){ int x=__builtin_ctz(K); K&=K-1; im|=1u<<S.G[g][x]; }
    int p=lower_bound(Jl.begin(),Jl.end(),im)-Jl.begin(); if(p>=w||Jl[p]!=im){ fprintf(stderr,"group action error\n"); exit(1);} gact[g][j]=p; }
  vector<int> m(w,0);
  vector<Trans> out;
  // cost of a (partial) birth vector: next weight + future bound
  auto cost=[&](long long limit)->long long{
    long long t=0, f=0; for(int j=0;j<w;j++){ t+=m[j]; if(m[j]>=2){ if(m[j]>40) return limit+1; f+=(1ll<<m[j])-1-m[j]; } }
    if(w0+t+f>limit) return limit+1;
    for(size_t a=0;a<J1.size();a++){ int b=0; u64 mm=c1[a]; while(mm){ int j=__builtin_ctzll(mm); mm&=mm-1; b+=m[j]; } if(b>40) return limit+1; f+=(1ll<<b)-1; if(w0+t+f>limit) return limit+1; }
    for(size_t a=0;a<Jhi.size();a++){ int b=0; u64 mm=chi[a]; while(mm){ int j=__builtin_ctzll(mm); mm&=mm-1; b+=m[j]; } if(b>40) return limit+1; f+=(1ll<<b); if(w0+t+f>limit) return limit+1; }
    return w0+t+f;
  };
  function<void(int)> rec=[&](int j){
    if(j==w){
      // canonical under Gamma?
      vector<int> stab;
      if(ng>1){ for(int g=0;g<ng;g++){ int cmp=0; for(int q=0;q<w && !cmp;q++){ int a=m[gact[g][q]], b=m[q]; if(a<b) cmp=-1; else if(a>b) cmp=1; }
          // image vector m'(q)=m[gact(q)]; reject if some image is lexicographically smaller
          if(cmp<0) return; if(cmp==0) stab.push_back(g); } }
      int t=0; for(int q=0;q<w;q++) t+=m[q];
      long long c=cost(B); // exact w'+fut'
      int wn=w0+t; int futn=(int)(c-wn);
      if(wn==0) return;           // cannot happen for nonempty Lambda; for Lambda empty means "stop"
      n_trans++;
      if(wn==1){ out.push_back({1,EMPTY}); return; }
      int ln=l+t; if(ln>L){ fprintf(stderr,"too many live elements\n"); exit(1); }
      u32 dn[L]; for(int i=0;i<l;i++) dn[i]=S.dn[i];
      int born[L]; // index j of ideal for each new element
      { int c2=l; for(int q=0;q<w;q++) for(int i=0;i<m[q];i++){ dn[c2]=Jl[q]; born[c2]=q; c2++; } }
      u32 dead=(ln==32?0xffffffffu:((1u<<ln)-1));
      for(u32 K: J1) dead&=K;
      for(int c2=l;c2<ln;c2++) dead&=(Jl[born[c2]]|1u<<c2);
      u32 full=(ln==32?0xffffffffu:((1u<<ln)-1)); u32 live=full&~dead;
      int nl=pc(live); int rn=rho+1-pc(dead);
      int pos[L]; { int c2=0; for(int i=0;i<ln;i++) if(live>>i&1) pos[i]=c2++; else pos[i]=-1; }
      u32 dn2[L];
      for(int i=0;i<ln;i++) if(live>>i&1){ u32 mm=dn[i]&live, r=0; while(mm){ int x=__builtin_ctz(mm); mm&=mm-1; r|=1u<<pos[x]; } dn2[pos[i]]=r; }
      // group on new frontier
      vector<Perm> G2;
      bool twins=false; for(int q=0;q<w;q++) if(m[q]>=2) twins=true;
      if(stab.size()>1 || twins){
        // first index of newborn block for ideal q
        vector<int> first(w); { int c2=l; for(int q=0;q<w;q++){ first[q]=c2; c2+=m[q]; } }
        vector<int> stabs = stab; if(ng<=1) stabs.assign(1,-1);
        // twin permutations: iterate over product of permutations of each block
        vector<vector<int>> bp(w); for(int q=0;q<w;q++){ bp[q].resize(m[q]); iota(bp[q].begin(),bp[q].end(),0); }
        std::set<Perm> seen;
        while(true){
          for(int g: stabs){
            Perm p; p.fill(0);
            // image of each element of ln
            int img[L];
            for(int i=0;i<l;i++) img[i]= (g<0)? i : S.G[g][i];
            for(int q=0;q<w;q++){ int tq=(g<0)?q:gact[g][q]; for(int i=0;i<m[q];i++) img[first[q]+i]=first[tq]+bp[q][i]; }
            for(int i=0;i<ln;i++) if(live>>i&1) p[pos[i]]=pos[img[i]];
            seen.insert(p);
          }
          // next combination of block permutations
          int q=0; for(;q<w;q++){ if(m[q]>=2 && next_permutation(bp[q].begin(),bp[q].end())) break; }
          if(q==w) break;
        }
        G2.assign(seen.begin(),seen.end());
      }
      int tid=intern(nl,rn,dn2,G2,futn);
      out.push_back({wn,tid});
      return;
    }
    for(int v=0;;v++){
      m[j]=v;
      if(cost(B)>B){ break; }
      rec(j+1);
    }
    m[j]=0;
  };
  rec(0);
  states[sid].tr=move(out); states[sid].expanded=true;
}

int main(int argc,char**argv){
  N=atoi(argv[1]); string mode=argc>2?argv[2]:""; bool verbose=(mode=="v");
  // mode "dual": tag = number of atoms (first births); output v.i. counts by (atoms, coatoms)
  // mode "rank": tag = number of layers so far; output v.i. counts by number of join-irreducibles
  bool dual=(mode=="dual"), rk=(mode=="rank");
  { State e; e.l=0; e.rho=0; states.push_back(e); string key; key.push_back(0); key.push_back(0); idx[key]=0; }
  vector<unordered_map<u64,u128>> by(N+2);
  vector<u128> vi(N+2,0);
  map<array<int,3>,u128> viTag;   // (n, tag, coatoms or 0)
  // start: empty frontier at acc=1
  expand(EMPTY, N-1);
  vector<Trans> start=states[EMPTY].tr;
  for(auto&t: start){ if(1+t.w+states[t.tgt].fut<=N){ int tag = dual? (t.tgt==EMPTY?1:t.w) : rk? 1 : 0; by[1+t.w][(u64)t.tgt<<8|tag]+=1; if(t.tgt==EMPTY && dual) viTag[{2,1,1}]+=0; } }
  for(int a=2;a<=N;a++){
    // deterministic order
    vector<pair<u64,u128>> items(by[a].begin(),by[a].end()); unordered_map<u64,u128>().swap(by[a]);
    sort(items.begin(),items.end(),[](const pair<u64,u128>&x,const pair<u64,u128>&y){return x.first<y.first;});
    for(auto& it: items){ int sid=it.first>>8; int tag=it.first&255; u128 c=it.second;
      if(sid==EMPTY){ vi[a]+=c; if(rk) viTag[{a,tag,0}]+=c; if(dual && a==2) viTag[{2,1,1}]+=c; continue; }
      if(!states[sid].expanded) expand(sid, N-a);
      const vector<Trans>& tr=states[sid].tr;
      for(const Trans& t: tr){ if(a+t.w+states[t.tgt].fut<=N){
          if(dual && t.tgt==EMPTY){ viTag[{a+1,tag,states[sid].wt}]+=c; vi[a+1]+=0; }
          by[a+t.w][(u64)t.tgt<<8|(rk?tag+1:tag)]+=c; } }
    }
    { static unsigned long long cells=0; cells+=items.size(); if(a==N) fprintf(stderr,"cells=%llu\n",cells); }
    if(verbose) fprintf(stderr,"acc=%d states=%zu (with group %llu) transitions=%llu\n",a,states.size(),(unsigned long long)n_states_group,(unsigned long long)n_trans);
  }
  vector<u128> f(N+2,0); f[1]=1;
  for(int n=2;n<=N;n++){ u128 s=0; for(int k=2;k<=n;k++) s+=vi[k]*f[n-k+1]; f[n]=s; }
  if(dual||rk){ for(auto&kv: viTag) printf("%d %d %d %s\n",kv.first[0],kv.first[1],kv.first[2],to_s(kv.second).c_str()); }
  else for(int n=1;n<=N;n++) printf("%d %s %s\n",n,to_s(vi[n]).c_str(),to_s(f[n]).c_str());
  fprintf(stderr,"states=%zu transitions=%llu\n",states.size(),(unsigned long long)n_trans);
}


==> anc/src/frontier2.cpp <==
// Production version of the frontier DP (see frontier.cpp for the reference
// implementation and the description of the method).  Same algorithm, compact
// memory layout, 160-bit counters, cheap canonical forms.
//
// usage: frontier2 N        prints "n vi(n)" for n = 1..N, where vi(n) is the
//                           number of vertically indecomposable distributive
//                           lattices with n elements (A072361).
//        frontier2 N t      only lattices with exactly t atoms; prints
//                           "n b count" = number of v.i. distributive lattices
//                           with n elements, t atoms and b coatoms (duality check).
//        frontier2 N 0 W    only lattices J(P) with P of width <= W, i.e. every
//                           element has at most W upper covers (W = 2: planar check).
#include <bits/stdc++.h>
#define MAXN 64
#include <nauty/nauty.h>
#include <nauty/nautinv.h>
using namespace std;
typedef uint8_t u8; typedef uint16_t u16; typedef uint32_t u32; typedef uint64_t u64; typedef unsigned __int128 u128;
static const int L = 32;
static int N, WMAX=0;
static inline int pc(u32 x){ return __builtin_popcount(x); }
typedef array<u8, L> Perm;

struct __attribute__((packed)) C160 { u64 a, b; u32 c; };
static inline void addc(C160& x, const C160& y){ u128 s=(u128)x.a+y.a; x.a=(u64)s; s=(s>>64)+x.b+y.b; x.b=(u64)s; u64 t=(u64)x.c+y.c+(u64)(s>>64); if(t>>32){ fprintf(stderr,"160-bit overflow\n"); exit(1);} x.c=(u32)t; }
static inline bool isz(const C160& x){ return !(x.a|x.b|x.c); }
static string to_s(C160 x){ // decimal
  u32 w[5]={ (u32)x.a,(u32)(x.a>>32),(u32)x.b,(u32)(x.b>>32),x.c }; string s;
  while(w[0]|w[1]|w[2]|w[3]|w[4]){ u64 r=0; for(int i=4;i>=0;i--){ u64 cur=(r<<32)|w[i]; w[i]=(u32)(cur/10); r=cur%10; } s+=char('0'+r); }
  if(s.empty()) s="0"; reverse(s.begin(),s.end()); return s; }

// ---------- arenas ----------
template<class T> struct Arena { vector<T*> chunks; size_t chunk, used; Arena(size_t c):chunk(c),used(c){}
  T* alloc(size_t n){ if(n>chunk){ T* p=(T*)calloc(n,sizeof(T)); if(!p){fprintf(stderr,"oom\n");exit(1);} chunks.push_back(p); used=chunk; return p; }
    if(used+n>chunk){ T* p=(T*)calloc(chunk,sizeof(T)); if(!p){fprintf(stderr,"oom\n");exit(1);} chunks.push_back(p); used=0; }
    T* r=chunks.back()+used; used+=n; return r; } };
static Arena<u8> recA(1<<24); static Arena<C160> cntA(1<<22); static Arena<u32> trA(1<<22);

// state record: [l][rho][ng lo][ng hi] dn[0..l) as u32, then ng perms of l bytes
static vector<u8*> rec; static vector<u32> recLen;
static vector<u8> aF, aL, wt; static vector<C160*> cnt; static vector<u32*> trP; static vector<int> trN;
static const int EMPTY=0;
// hash table
static vector<u32> ht; static u64 htMask; static size_t nStates=0;
static inline u64 hbytes(const u8* p, size_t n){ u64 h=1469598103934665603ull; size_t i=0; for(;i+8<=n;i+=8){ u64 v; memcpy(&v,p+i,8); h=(h^v)*0x9E3779B97F4A7C15ull; h^=h>>29; } for(;i<n;i++){ h=(h^p[i])*1099511628211ull; } h^=h>>32; h*=0xD6E8FEB86659FD93ull; h^=h>>32; return h; }
static void ht_grow(){ size_t cap=ht.size()*2; vector<u32> nh(cap,0xffffffffu); u64 m=cap-1; for(size_t i=0;i<nStates;i++){ u64 h=hbytes(rec[i],recLen[i])&m; while(nh[h]!=0xffffffffu) h=(h+1)&m; nh[h]=i; } ht.swap(nh); htMask=m; }
static u64 nGroupStates=0, nNauty=0, nTrans=0;

static int add_state(const u8* r, u32 len, int a_first, int a_last, int w){
  u64 h=hbytes(r,len)&htMask;
  while(ht[h]!=0xffffffffu){ u32 id=ht[h]; if(recLen[id]==len && !memcmp(rec[id],r,len)) return id; h=(h+1)&htMask; }
  u32 id=nStates++; ht[h]=id; u8* p=recA.alloc(len); memcpy(p,r,len); rec.push_back(p); recLen.push_back(len);
  aF.push_back(a_first); aL.push_back(a_last); wt.push_back(w); cnt.push_back(cntA.alloc(a_last-a_first+1)); trP.push_back(nullptr); trN.push_back(-1);
  if(r[2]|r[3]) nGroupStates++;
  if(nStates*2>ht.size()) ht_grow();
  return id;
}

// ---------- canonical labelling ----------
static inline u64 mix(u64 x){ x^=x>>31; x*=0x7fb5d329728ea185ull; x^=x>>27; x*=0x81dadef4bc2dd44dull; x^=x>>33; return x; }
static void canon_label(int l, const u32* dn, const u32* up, int* newpos){
  if(l==0) return; if(l==1){ newpos[0]=0; return; }
  u64 h[L], h2[L];
  for(int i=0;i<l;i++) h[i]=mix(pc(dn[i])*64+pc(up[i])+1);
  for(int round=0;round<2;round++){
    for(int i=0;i<l;i++){ u64 s1=0,s2=0; u32 m=dn[i]; while(m){ int j=__builtin_ctz(m); m&=m-1; s1+=mix(h[j]^0x1234567ull); } m=up[i]; while(m){ int j=__builtin_ctz(m); m&=m-1; s2+=mix(h[j]^0xabcdef01ull); }
      h2[i]=mix(h[i]*3+mix(s1)*5+mix(s2+77)*7); }
    memcpy(h,h2,sizeof(u64)*l);
  }
  int id[L]; for(int i=0;i<l;i++) id[i]=i;
  sort(id,id+l,[&](int a,int b){ return h[a]<h[b] || (h[a]==h[b] && a<b); });
  bool discrete=true; for(int i=0;i+1<l;i++) if(h[id[i]]==h[id[i+1]]){ discrete=false; break; }
  if(discrete){ for(int i=0;i<l;i++) newpos[id[i]]=i; return; }
  static DEFAULTOPTIONS_DIGRAPH(options); static statsblk stats; nNauty++;
  graph g[L], cg[L]; int lab[L], ptn[L], orbits[L];
  for(int i=0;i<l;i++){ g[i]=0; u32 m=up[i]; while(m){ int j=__builtin_ctz(m); m&=m-1; ADDELEMENT(&g[i],j);} }
  for(int i=0;i<l;i++){ lab[i]=id[i]; ptn[i]=(i+1<l && h[id[i]]==h[id[i+1]])?1:0; }
  options.getcanon=TRUE; options.defaultptn=FALSE;
  densenauty(g,lab,ptn,orbits,&options,&stats,1,l,cg);
  for(int i=0;i<l;i++) newpos[lab[i]]=i;
}

static void all_ideals(int l, const u32* dn, vector<u32>& out){
  int ord[L]; int no=0; u32 done=0;
  while(no<l) for(int x=0;x<l;x++) if(!(done>>x&1) && (dn[x]&~done)==0){ ord[no++]=x; done|=1u<<x; }
  out.clear(); out.push_back(0);
  for(int q=0;q<no;q++){ int x=ord[q]; size_t sz=out.size();
    for(size_t i=0;i<sz;i++) if((out[i]&dn[x])==dn[x]) out.push_back(out[i]|1u<<x); }
}

// canonicalise and register a state; returns id
static int intern(int l, int rho, const u32* dn_in, vector<Perm>& G, int a_first, int a_last, int w){
  u32 up_in[L]; for(int i=0;i<l;i++) up_in[i]=0;
  for(int i=0;i<l;i++){ u32 m=dn_in[i]; while(m){ int j=__builtin_ctz(m); m&=m-1; up_in[j]|=1u<<i; } }
  int np[L]; canon_label(l,dn_in,up_in,np);
  u32 dnc[L];
  for(int i=0;i<l;i++){ u32 m=dn_in[i], r=0; while(m){ int j=__builtin_ctz(m); m&=m-1; r|=1u<<np[j]; } dnc[np[i]]=r; }
  vector<Perm> G2;
  if(G.size()>1){
    for(auto& p: G){ Perm q; q.fill(0); for(int i=0;i<l;i++) q[np[i]]=np[p[i]]; G2.push_back(q); }
    sort(G2.begin(),G2.end()); G2.erase(unique(G2.begin(),G2.end()),G2.end());
    if(G2.size()==1) G2.clear();
  }
  if(G2.size()>65535){ fprintf(stderr,"group too large\n"); exit(1); }
  static vector<u8> buf; buf.resize(4+4*l+G2.size()*l);
  buf[0]=l; buf[1]=rho; buf[2]=G2.size()&255; buf[3]=G2.size()>>8;
  memcpy(&buf[4],dnc,4*l);
  for(size_t g=0;g<G2.size();g++) memcpy(&buf[4+4*l+g*l],G2[g].data(),l);
  return add_state(buf.data(),buf.size(),a_first,a_last,w);
}

static void expand(int sid, int a){
  int B=N-a;   // budget: next layer weight + forced future weight must be <= B
  int l=rec[sid][0], rho=rec[sid][1], ng=rec[sid][2]|(rec[sid][3]<<8);
  u32 Sdn[L]; memcpy(Sdn,rec[sid]+4,4*l);
  vector<Perm> SG(ng); for(int g=0;g<ng;g++){ SG[g].fill(0); memcpy(SG[g].data(),rec[sid]+4+4*l+g*l,l); }
  static vector<u32> ids; all_ideals(l,Sdn,ids);
  vector<u32> Jl, J1, Jhi;
  for(u32 K: ids){ int c=pc(K); if(c==rho) Jl.push_back(K); else if(c==rho+1) J1.push_back(K); else if(c>rho+1) Jhi.push_back(K); }
  sort(Jl.begin(),Jl.end());
  int w=Jl.size(), w0=J1.size();
  if(w>64){ fprintf(stderr,"layer wider than 64\n"); exit(1); }
  if(sid!=EMPTY && w!=wt[sid]){ fprintf(stderr,"weight mismatch\n"); exit(1); }
  vector<u64> c1(J1.size()), chi(Jhi.size());
  for(size_t i=0;i<J1.size();i++){ u64 m=0; for(int j=0;j<w;j++) if((Jl[j]&J1[i])==Jl[j]) m|=1ull<<j; c1[i]=m; }
  for(size_t i=0;i<Jhi.size();i++){ u64 m=0; for(int j=0;j<w;j++) if((Jl[j]&Jhi[i])==Jl[j]) m|=1ull<<j; chi[i]=m; }
  vector<vector<int>> gact(ng, vector<int>(w));
  for(int g=0;g<ng;g++) for(int j=0;j<w;j++){ u32 K=Jl[j], im=0; while(K){ int x=__builtin_ctz(K); K&=K-1; im|=1u<<SG[g][x]; }
    int p=lower_bound(Jl.begin(),Jl.end(),im)-Jl.begin(); if(p>=w||Jl[p]!=im){ fprintf(stderr,"group action error\n"); exit(1);} gact[g][j]=p; }
  int m[64]; for(int j=0;j<w;j++) m[j]=0;
  int up0[64]; for(int j=0;j<w;j++){ up0[j]=0; for(size_t i=0;i<c1.size();i++) if(c1[i]>>j&1) up0[j]++; }
  vector<u32> out;
  auto cost=[&](long long limit)->long long{
    long long t=0, f=0; for(int j=0;j<w;j++){ t+=m[j]; if(m[j]>=2){ if(m[j]>40) return limit+1; f+=(1ll<<m[j])-1-m[j]; } }
    if(w0+t+f>limit) return limit+1;
    for(size_t i=0;i<c1.size();i++){ int b=0; u64 mm=c1[i]; while(mm){ int j=__builtin_ctzll(mm); mm&=mm-1; b+=m[j]; } if(b>40) return limit+1; f+=(1ll<<b)-1; if(w0+t+f>limit) return limit+1; }
    for(size_t i=0;i<chi.size();i++){ int b=0; u64 mm=chi[i]; while(mm){ int j=__builtin_ctzll(mm); mm&=mm-1; b+=m[j]; } if(b>40) return limit+1; f+=(1ll<<b); if(w0+t+f>limit) return limit+1; }
    return w0+t+f;
  };
  function<void(int)> rec_=[&](int j){
    if(j==w){
      vector<int> stab;
      if(ng>1){ for(int g=0;g<ng;g++){ int cmp=0; for(int q=0;q<w && !cmp;q++){ int x=m[gact[g][q]], y=m[q]; if(x<y) cmp=-1; else if(x>y) cmp=1; }
          if(cmp<0) return; if(cmp==0) stab.push_back(g); } }
      int t=0; for(int q=0;q<w;q++) t+=m[q];
      long long c=cost(B); int wn=w0+t; int futn=(int)(c-wn);
      if(wn==0) return;
      nTrans++;
      if(wn==1){ out.push_back(EMPTY); return; }
      int ln=l+t; if(ln>L){ fprintf(stderr,"more than %d live elements\n",L); exit(1); }
      u32 dn[L]; for(int i=0;i<l;i++) dn[i]=Sdn[i];
      int born[L]; { int c2=l; for(int q=0;q<w;q++) for(int i=0;i<m[q];i++){ dn[c2]=Jl[q]; born[c2]=q; c2++; } }
      u32 full=(ln==32?0xffffffffu:((1u<<ln)-1)); u32 dead=full;
      for(u32 K: J1) dead&=K;
      for(int c2=l;c2<ln;c2++) dead&=(Jl[born[c2]]|1u<<c2);
      u32 live=full&~dead; int nl=pc(live); int rn=rho+1-pc(dead);
      int pos[L]; { int c2=0; for(int i=0;i<ln;i++) if(live>>i&1) pos[i]=c2++; else pos[i]=-1; }
      u32 dn2[L];
      for(int i=0;i<ln;i++) if(live>>i&1){ u32 mm=dn[i]&live, r=0; while(mm){ int x=__builtin_ctz(mm); mm&=mm-1; r|=1u<<pos[x]; } dn2[pos[i]]=r; }
      vector<Perm> G2;
      bool twins=false; for(int q=0;q<w;q++) if(m[q]>=2) twins=true;
      if(stab.size()>1 || twins){
        vector<int> first(w); { int c2=l; for(int q=0;q<w;q++){ first[q]=c2; c2+=m[q]; } }
        vector<int> stabs=stab; if(ng<=1) stabs.assign(1,-1);
        vector<vector<int>> bp(w); for(int q=0;q<w;q++){ bp[q].resize(m[q]); iota(bp[q].begin(),bp[q].end(),0); }
        std::set<Perm> seen;
        while(true){
          for(int g: stabs){
            Perm p; p.fill(0); int img[L];
            for(int i=0;i<l;i++) img[i]=(g<0)? i : SG[g][i];
            for(int q=0;q<w;q++){ int tq=(g<0)?q:gact[g][q]; for(int i=0;i<m[q];i++) img[first[q]+i]=first[tq]+bp[q][i]; }
            for(int i=0;i<ln;i++) if(live>>i&1) p[pos[i]]=pos[img[i]];
            seen.insert(p);
          }
          int q=0; for(;q<w;q++){ if(m[q]>=2 && next_permutation(bp[q].begin(),bp[q].end())) break; }
          if(q==w) break;
        }
        G2.assign(seen.begin(),seen.end());
      }
      int tid=intern(nl,rn,dn2,G2,a+wn,N-futn,wn);
      if(wt[tid]!=wn || aL[tid]!=N-futn){ fprintf(stderr,"state invariant mismatch\n"); exit(1); }
      out.push_back(tid);
      return;
    }
    for(int v=0;;v++){ if(WMAX && up0[j]+v>WMAX) break; m[j]=v; if(cost(B)>B) break; rec_(j+1); }
    m[j]=0;
  };
  rec_(0);
  u32* p=trA.alloc(out.size()?out.size():1); memcpy(p,out.data(),4*out.size()); trP[sid]=p; trN[sid]=out.size();
}

int main(int argc,char**argv){
  N=atoi(argv[1]); if(N>250){ fprintf(stderr,"N too large\n"); return 1; }
  int atoms=argc>2?atoi(argv[2]):0; if(argc>3) WMAX=atoi(argv[3]);
  vector<C160> vib; if(atoms){ vib.resize((size_t)(N+3)*65); memset(vib.data(),0,sizeof(C160)*vib.size()); }
  ht.assign(1<<16,0xffffffffu); htMask=ht.size()-1;
  { u8 r[4]={0,0,0,0}; add_state(r,4,1,N,1); }
  vector<C160> vi(N+3); memset(vi.data(),0,sizeof(C160)*(N+3));
  C160 one; one.a=1; one.b=0; one.c=0;
  expand(EMPTY,1);
  for(int i=0;i<trN[EMPTY];i++){ u32 t=trP[EMPTY][i];
    if(t==EMPTY){ if(atoms<=1){ addc(vi[2],one); if(atoms) addc(vib[2*65+1],one); } }
    else if((!atoms || wt[t]==atoms) && 1+wt[t]<=aL[t]) addc(cnt[t][1+wt[t]-aF[t]],one); }
  time_t t0=time(0);
  for(int a=2;a<=N;a++){
    size_t nst=nStates;
    for(size_t id=1;id<nst;id++){ if(aF[id]>a || aL[id]<a) continue; C160 c=cnt[id][a-aF[id]]; if(isz(c)) continue;
      if(trN[id]<0) expand(id,a);
      const u32* tp=trP[id]; int tn=trN[id];
      for(int i=0;i<tn;i++){ u32 t=tp[i]; if(t==EMPTY){ addc(vi[a+1],c); if(atoms) addc(vib[(size_t)(a+1)*65+wt[id]],c); } else { int a2=a+wt[t]; if(a2<=aL[t]) addc(cnt[t][a2-aF[t]],c); } }
    }
    if(a%10==0 || a==N) fprintf(stderr,"acc=%d states=%zu (group %llu) trans=%llu nauty=%llu  %lds\n",a,nStates,(unsigned long long)nGroupStates,(unsigned long long)nTrans,(unsigned long long)nNauty,(long)(time(0)-t0));
  }
  if(atoms){ for(int n=1;n<=N;n++) for(int b=1;b<65;b++) if(!isz(vib[(size_t)n*65+b])) printf("%d %d %s\n",n,b,to_s(vib[(size_t)n*65+b]).c_str()); }
  else for(int n=1;n<=N;n++) printf("%d %s\n",n,to_s(vi[n]).c_str());
}


==> anc/src/layers.cpp <==
// Frontier DP for unlabeled MODULAR lattices (OEIS A006981), experimental.
//
// A finite lattice is modular iff it is upper and lower semimodular; such
// lattices are graded.  Build the lattice layer by layer from the bottom.
// Let T = L_r be the current top layer and Y = { a ^ b : a, b in T } (pairwise
// meets, T itself included), as a poset, with the elements of rank r-1 marked.
// Call a, b in T adjacent if a ^ b has rank r-1.  The next layer is a family of
// subsets D_c of T (the lower covers of the new elements c) such that
//   (1,2) the D_c with |D_c| >= 2 partition the adjacent pairs into cliques,
//   (G)   every element of T lies in some D_c,
//   (3)   for all c != d the set { a ^ b : a in D_c, b in D_d } has a maximum
//         (this is c ^ d).
// These conditions and the next (Y', marks) only depend on (Y, marks), so the DP
// state is (Y, marks, Gamma), Gamma = image of the automorphism group of the
// lower part on T.  Gamma is stored as: twin classes of T (Gamma contains the
// full symmetric group on each class) plus the explicit list H of the elements
// that are monotone on every class.
//
// usage: layers N [dualfile|-] [mode]
//   mode = modular (default) | dist | usm | lsm | graded | geometric | cogeometric
//   usm/lsm: upper/lower semimodular lattices (rule (U) resp. (D) only); graded: neither rule;
//   geometric = usm + atomistic; cogeometric = lsm + coatomistic (the dual class).
//   The pruning rules that rest on modularity are switched off in these modes.
// (original usage line of modular.cpp:) modular N [dualfile] [dist]
//   with a third argument only distributive lattices are counted (no interval of length 2
//   with three atoms); the result must equal A072361/A006982, which checks this program
//   against the independent distributive DP.
//   prints n, vi(n), f(n); with dualfile also writes "n atoms coatoms count" for the
//   vertically indecomposable lattices (must be symmetric in atoms/coatoms: the class is self-dual)
#include <bits/stdc++.h>
#define MAXN 128
#include <nauty/nauty.h>
#include <nauty/nautinv.h>
using namespace std;
typedef uint8_t u8; typedef uint32_t u32; typedef uint64_t u64; typedef unsigned __int128 u128;
static int N; static bool verbose=false; static bool DIST=false;
// Class of graded lattices counted (see usage): U = upper semimodular rule, D = lower semimodular rule
static bool modeU=true, modeD=true, ATOM=false, COATOM=false;
static inline int pc(u64 x){ return __builtin_popcountll(x); }
static inline int ctz(u64 x){ return __builtin_ctzll(x); }
typedef vector<u8> Perm;
static string to_s(u128 x){ if(!x) return "0"; string s; while(x){ s+=char('0'+(int)(x%10)); x/=10;} reverse(s.begin(),s.end()); return s; }

struct State {
  int ny=0, nt=0;            // |Y|, |T|; T = elements 0..nt-1
  vector<u64> below;         // below[y] = mask of z <= y (reflexive)
  u64 lev1=0;                // elements of rank r-1
  vector<u8> cls;            // twin class id (= min member) of each T element
  vector<Perm> H;            // monotone transversal (always contains identity)
  int nat=0;                 // geometric mode only: number of atoms of the lower part (part of the state)
  int fut=0;                 // lower bound on the number of elements still to come
  bool expanded=false; vector<int> tr;
};
static vector<State> states; static unordered_map<string,int> idx;
static const int SINGLE=0;
// Duality bound.  In a modular lattice rank(a v b) - r = r - rank(a ^ b) = distance of a, b in the
// adjacency graph of layer r.  The part of the lattice above a layer is, upside down, a lower part
// of the dual lattice with the same distance matrix.  So a frontier can only be completed with w
// further elements if some lower part with the same distance profile has w elements below its top
// layer.  firstA[profile] = least such w seen (the DP runs in increasing weight, so the first is least).
static unordered_map<string,int> firstA;
static string dist_profile(int k, const vector<u64>& adj){
  vector<string> rows(k);
  for(int s0=0;s0<k;s0++){ string r; u64 seen=1ull<<s0, fr=seen; int d=0; while(true){ u64 nx=0,f=fr; while(f){ int x=__builtin_ctzll(f); f&=f-1; nx|=adj[x]; } nx&=~seen; if(!nx) break; d++; r.append(__builtin_popcountll(nx),(char)d); seen|=nx; fr=nx; } rows[s0]=r; }
  sort(rows.begin(),rows.end()); string out; for(auto& r: rows){ out+=r; out.push_back((char)255); } return out; }
static u64 nTrans=0, nFam=0, nNauty=0;
static const size_t SEENPART_CAP=4000000;

static inline u64 mix64(u64 x){ x^=x>>31; x*=0x7fb5d329728ea185ull; x^=x>>27; x*=0x81dadef4bc2dd44dull; x^=x>>33; return x; }
static void die(const char* s){ fprintf(stderr,"FATAL: %s\n",s); exit(1); }

// ---- canonical labelling of a vertex-coloured digraph on n <= 128 vertices ----
// col[v]: colour class index (cells ordered by colour); arcs given by rows of masks (2 words)
static void nauty_canon(int n, const vector<array<u64,2>>& arcs, const vector<int>& col, vector<int>& lab_out, string* canon_str){
  static DEFAULTOPTIONS_DIGRAPH(options); static statsblk stats; nNauty++;
  int m=SETWORDSNEEDED(n);
  static graph g[MAXN*2], cg[MAXN*2]; static int lab[MAXN], ptn[MAXN], orbits[MAXN];
  memset(g,0,sizeof(graph)*(size_t)m*n);
  for(int i=0;i<n;i++) for(int j=0;j<n;j++) if(arcs[i][j>>6]>>(j&63)&1) g[(size_t)i*m+SETWD(j)]|=bit[SETBT(j)];
  vector<int> id(n); iota(id.begin(),id.end(),0);
  stable_sort(id.begin(),id.end(),[&](int a,int b){ return col[a]<col[b]; });
  for(int i=0;i<n;i++){ lab[i]=id[i]; ptn[i]=(i+1<n && col[id[i]]==col[id[i+1]])?1:0; }
  options.getcanon=TRUE; options.defaultptn=FALSE;
  densenauty(g,lab,ptn,orbits,&options,&stats,m,n,cg);
  lab_out.assign(lab,lab+n);
  if(canon_str){ canon_str->assign((const char*)cg, sizeof(graph)*m*n); }
}

// make a permutation of T monotone on classes (classes given by cls ids)
static void monotone(Perm& p, const vector<u8>& cls, int nt){
  // group elements by class; image of a class is a class; map sorted -> sorted
  vector<vector<int>> mem(nt); for(int i=0;i<nt;i++) mem[cls[i]].push_back(i);
  Perm q(nt);
  for(int c=0;c<nt;c++) if(!mem[c].empty()){ vector<int> im; for(int x: mem[c]) im.push_back(p[x]); sort(im.begin(),im.end()); for(size_t i=0;i<mem[c].size();i++) q[mem[c][i]]=im[i]; }
  p=q;
}

static int diameter_bound(int nt, const vector<u64>& adj){
  // returns -1 if adjacency graph disconnected, else lower bound on remaining elements
  if(nt<=1) return 0;
  int diam=0;
  for(int s=0;s<nt;s++){ u64 seen=1ull<<s, fr=seen; int d=0; while(true){ u64 nx=0; u64 f=fr; while(f){ int x=ctz(f); f&=f-1; nx|=adj[x]; } nx&=~seen; if(!nx) break; seen|=nx; fr=nx; d++; }
    if(pc(seen)!=nt) return -1; diam=max(diam,d); }
  if(diam<=1) return 1;
  // every element of the next layer covers at most one element of an independent
  // set, and covers something; so the next layer has at least g elements, and its
  // own diameter is at least diam-1.
  u64 rem=(nt==64)?~0ull:((1ull<<nt)-1); int g=0;
  while(rem){ int best=-1, bd=1000; u64 m=rem; while(m){ int x=ctz(m); m&=m-1; int d=pc(adj[x]&rem); if(d<bd){ bd=d; best=x; } } g++; rem&=~(adj[best]|1ull<<best); }
  return max(2*(diam-1)+1, g+2*(diam-2)+1);
}

// Canonical form of a family of subsets of T under permutations of T inside the
// twin classes (and arbitrary reordering of the family), without nauty.
// Columns (members) are ordered by an invariant hash; this is canonical as soon
// as equal hashes only occur for equal sets.  Returns false if that fails.
static bool fam_fast(int nt, int k, const vector<u64>& D, const vector<u8>& cls, string& out){
  u64 row[64], col[64], r0[64], c0[64];
  for(int x=0;x<nt;x++) row[x]=r0[x]=mix64(cls[x]+11);
  for(int c=0;c<k;c++) col[c]=c0[c]=mix64(pc(D[c])*131+5);
  for(int round=0;round<3;round++){
    for(int c=0;c<k;c++){ u64 sm=0; u64 m=D[c]; while(m){ int x=ctz(m); m&=m-1; sm+=mix64(row[x]^0x55aa55aaull); } col[c]=mix64(c0[c]*3+mix64(sm)); }
    for(int x=0;x<nt;x++){ u64 sm=0; for(int c=0;c<k;c++) if(D[c]>>x&1) sm+=mix64(col[c]^0x77117711ull); row[x]=mix64(r0[x]*5+mix64(sm)); }
  }
  int id[64]; for(int c=0;c<k;c++) id[c]=c;
  sort(id,id+k,[&](int a,int b){ return col[a]<col[b] || (col[a]==col[b] && D[a]<D[b]); });
  for(int i=0;i+1<k;i++) if(col[id[i]]==col[id[i+1]] && D[id[i]]!=D[id[i+1]]) return false;
  // row signatures over canonical column positions
  vector<pair<int,u64>> sig(nt); for(int x=0;x<nt;x++){ u64 sg=0; for(int i=0;i<k;i++) if(D[id[i]]>>x&1) sg|=1ull<<i; sig[x]={cls[x],sg}; }
  sort(sig.begin(),sig.end());
  out.clear(); for(auto& p: sig){ out.push_back((char)p.first); out.append((const char*)&p.second,8); } out.push_back('F');
  return true;
}

// register a state from raw data (T = first nt elements); G: classes + H in raw labels
static int intern(State& S){
  int ny=S.ny, nt=S.nt;
  // canonical labelling: digraph y -> z for z < y, colours T / lev1 / deeper
  vector<array<u64,2>> arcs(ny); vector<int> col(ny);
  for(int y=0;y<ny;y++){ arcs[y]={S.below[y]&~(1ull<<y),0}; col[y]= y<nt?0:((S.lev1>>y&1)?1:2); }
  vector<int> np(ny);
  { // fast path: refine colours by hashing; if the partition is discrete it is a canonical order
    vector<u64> h(ny), h2(ny); vector<u64> above(ny,0);
    for(int y=0;y<ny;y++){ u64 m=S.below[y]&~(1ull<<y); while(m){ int z=ctz(m); m&=m-1; above[z]|=1ull<<y; } }
    for(int y=0;y<ny;y++) h[y]=mix64(col[y]*1000003ull+pc(S.below[y])*1009ull+pc(above[y])+7);
    for(int round=0;round<3;round++){ for(int y=0;y<ny;y++){ u64 s1=0,s2=0; u64 m=S.below[y]&~(1ull<<y); while(m){ int z=ctz(m); m&=m-1; s1+=mix64(h[z]^0x1234567ull); } m=above[y]; while(m){ int z=ctz(m); m&=m-1; s2+=mix64(h[z]^0xabcdef01ull); }
        h2[y]=mix64(h[y]*3+mix64(s1)*5+mix64(s2+77)*7); } h=h2; }
    vector<int> id(ny); iota(id.begin(),id.end(),0);
    sort(id.begin(),id.end(),[&](int a,int b){ return col[a]<col[b] || (col[a]==col[b] && h[a]<h[b]); });
    bool discrete=true; for(int i=0;i+1<ny;i++) if(col[id[i]]==col[id[i+1]] && h[id[i]]==h[id[i+1]]){ discrete=false; break; }
    if(discrete){ for(int i=0;i<ny;i++) np[id[i]]=i; }
    else { // nauty, with the refined colours as cells
      vector<int> col2(ny); { int c=0; for(int i=0;i<ny;i++){ if(i>0 && (col[id[i]]!=col[id[i-1]] || h[id[i]]!=h[id[i-1]])) c++; col2[id[i]]=c; } }
      vector<int> lab; nauty_canon(ny,arcs,col2,lab,nullptr); for(int i=0;i<ny;i++) np[lab[i]]=i; }
  }
  for(int y=0;y<nt;y++) if(np[y]>=nt) die("canonical labelling moved T");
  State C; C.ny=ny; C.nt=nt; C.below.assign(ny,0); C.fut=S.fut; C.nat=S.nat;
  for(int y=0;y<ny;y++){ u64 m=S.below[y], r=0; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<np[z]; } C.below[np[y]]=r; if(S.lev1>>y&1) C.lev1|=1ull<<np[y]; }
  // classes
  C.cls.assign(nt,0); { vector<int> mn(nt,255); for(int x=0;x<nt;x++){ int c=S.cls[x]; mn[c]=min(mn[c],np[x]); } for(int x=0;x<nt;x++) C.cls[np[x]]=mn[S.cls[x]]; }
  for(auto& p: S.H){ Perm q(nt); for(int x=0;x<nt;x++) q[np[x]]=np[p[x]]; monotone(q,C.cls,nt); C.H.push_back(q); }
  sort(C.H.begin(),C.H.end()); C.H.erase(unique(C.H.begin(),C.H.end()),C.H.end());
  string key; key.push_back((char)ny); key.push_back((char)nt); key.push_back((char)C.nat);
  key.append((const char*)C.below.data(),8*ny); key.append((const char*)&C.lev1,8);
  key.append((const char*)C.cls.data(),nt);
  for(auto& p: C.H) key.append((const char*)p.data(),nt);
  auto it=idx.find(key); if(it!=idx.end()) return it->second;
  int id=states.size(); idx.emplace(move(key),id); states.push_back(move(C)); return id;
}

static void expand(int sid, int B){
  const State S=states[sid];
  int nt=S.nt, ny=S.ny;
  if(nt>63) die("layer wider than 63");
  // meets and adjacency
  vector<vector<int>> meet(nt, vector<int>(nt,-1));
  vector<u64> adj(nt,0);
  for(int a=0;a<nt;a++) for(int b=0;b<nt;b++){ if(a==b){ meet[a][b]=a; continue; }
    u64 m=S.below[a]&S.below[b]; int best=-1; u64 mm=m; while(mm){ int y=ctz(mm); mm&=mm-1; if((m&~S.below[y])==0){ best=y; break; } }
    if(best<0) die("meet missing in state"); meet[a][b]=best; if(S.lev1>>best&1) adj[a]|=1ull<<b; }
  const bool mod = modeU && modeD;
  const u64 fullT = (nt==64)? ~0ull : ((1ull<<nt)-1);
  // pairs that may lie in a common member (allowed) and pairs that must (required)
  vector<u64> allowed(nt), required(nt);
  bool allAdj=true;
  for(int x=0;x<nt;x++){ allowed[x]= modeD? adj[x] : (fullT&~(1ull<<x)); required[x]= modeU? adj[x] : 0; if(adj[x]!=(fullT&~(1ull<<x))) allAdj=false; }
  const bool pairOK = mod || (modeU && allAdj);
  bool trivialG = true; for(int x=0;x<nt;x++) if(S.cls[x]!=x) trivialG=false; if(S.H.size()>1) trivialG=false;
  bool trivialN = true; for(int x=0;x<nt;x++) if(S.cls[x]!=x) trivialN=false;
  int nH=S.H.size();
  vector<int> out; unordered_set<string> seenFam;
  vector<u64> cl; vector<u64> cov(nt,0); vector<int> msing(nt,0);
  vector<vector<int>> clmeet;          // meets of chosen cliques (indices into Y)
  vector<vector<int>> smeet(nt);       // smeet[a][i] = (single over a) ^ (clique i)
  int maxMembers = B;   // refined below

  // maximum of the meets of all pairs from two subsets of T, or -1
  auto setmeet=[&](u64 A,u64 Bm)->int{ u64 M=0; u64 dc=A; while(dc){ int x=ctz(dc); dc&=dc-1; u64 dd=Bm; while(dd){ int y=ctz(dd); dd&=dd-1; M|=1ull<<meet[x][y]; } }
    u64 mm=M; while(mm){ int y=ctz(mm); mm&=mm-1; if((M&~S.below[y])==0) return y; } return -1; };

  // members + lower bound on what must follow, for the current (cliques, msing); -1 if hopeless
  auto famcost=[&]()->int{
    int ncl=cl.size(); int k=ncl; bool twin=false; vector<int> pts;
    for(int a=0;a<nt;a++) if(msing[a]>0){ k+=msing[a]; pts.push_back(a); if(msing[a]>1) twin=true; }
    if(k<=1) return k;
    if(!mod) return k+1;
    int nv=ncl+pts.size(); if(nv>64) die("compressed layer too wide");
    vector<u64> g(nv,0);
    for(int i=0;i<ncl;i++) for(int j=0;j<ncl;j++) if(i!=j && clmeet[i][j]<nt) g[i]|=1ull<<j;
    for(size_t p=0;p<pts.size();p++) for(int i=0;i<ncl;i++) if(cl[i]>>pts[p]&1){ g[ncl+p]|=1ull<<i; g[i]|=1ull<<(ncl+p); }
    int diam=twin?1:0;
    for(int s0=0;s0<nv;s0++){ u64 seen=1ull<<s0, fr=seen; int d=0; while(true){ u64 nx=0,f=fr; while(f){ int x=ctz(f); f&=f-1; nx|=g[x]; } nx&=~seen; if(!nx) break; seen|=nx; fr=nx; d++; }
      if(pc(seen)!=nv) return -1; diam=max(diam,d); }
    if(diam<=1) return k+1;
    u64 rem=(nv==64)?~0ull:((1ull<<nv)-1); int gi=0;
    while(rem){ int best=-1, bd=1000; u64 m=rem; while(m){ int x=ctz(m); m&=m-1; int d=pc(g[x]&rem); if(d<bd){ bd=d; best=x; } } gi++; rem&=~(g[best]|1ull<<best); }
    return k+max(2*(diam-1)+1, gi+2*(diam-2)+1); };

  // canonical form of a family of subsets of T under Gamma = N.H
  auto famcanon=[&](const vector<u64>& D)->string{
    int k=D.size(); string best;
    for(int h=0;h<nH;h++){
      vector<u64> Dh(k); for(int c=0;c<k;c++){ u64 m=D[c], r=0; while(m){ int x=ctz(m); m&=m-1; r|=1ull<<S.H[h][x]; } Dh[c]=r; }
      string s;
      if(trivialN){ sort(Dh.begin(),Dh.end()); s.assign((const char*)Dh.data(),8*k); }
      else if(fam_fast(nt,k,Dh,S.cls,s)){ }
      else { int n=nt+k; if(n>MAXN) die("family graph too large"); vector<array<u64,2>> arcs(n,array<u64,2>{0,0}); vector<int> col(n);
        for(int x=0;x<nt;x++) col[x]=S.cls[x]; for(int c=0;c<k;c++) col[nt+c]=nt+pc(Dh[c]);
        for(int c=0;c<k;c++){ u64 m=Dh[c]; while(m){ int x=ctz(m); m&=m-1; int v=nt+c; arcs[x][v>>6]|=1ull<<(v&63); arcs[v][x>>6]|=1ull<<(x&63); } }
        vector<int> lab; nauty_canon(n,arcs,col,lab,nullptr);
        // compact canonical form: the members as sorted bit masks over the canonical positions of T
        // (the colour cells of T come first, so these positions are 0..nt-1 and respect the classes)
        int posT[64]; for(int i=0;i<nt;i++){ if(lab[i]>=nt) die("canonical labelling moved T (family)"); posT[lab[i]]=i; }
        vector<u64> cm(k); for(int c=0;c<k;c++){ u64 m=Dh[c], r=0; while(m){ int x=ctz(m); m&=m-1; r|=1ull<<posT[x]; } cm[c]=r; }
        sort(cm.begin(),cm.end()); s.assign((const char*)cm.data(),8*k); s.push_back('N'); }
      if(h==0 || s<best) best=s;
    }
    return best; };
  unordered_set<string> seenPart;

  // ---- process one complete family (all lattice conditions already hold) ----
  auto process=[&](){
    nFam++;
    int ncl=cl.size();
    vector<u64> D; vector<int> pt; for(u64 K: cl){ D.push_back(K); pt.push_back(-1); }
    for(int a=0;a<nt;a++) for(int i=0;i<msing[a];i++){ D.push_back(1ull<<a); pt.push_back(a); }
    int k=D.size(); if(k==0) return;
    if(k==1){ nTrans++; out.push_back(SINGLE); return; }
    vector<vector<int>> nm(k, vector<int>(k,-1)); u64 used=0;
    for(int c=0;c<k;c++) for(int d=c+1;d<k;d++){ int y;
        if(d<ncl) y=clmeet[c][d]; else if(c<ncl) y=((cl[c]>>pt[d])&1)? pt[d] : smeet[pt[d]][c]; else y=meet[pt[c]][pt[d]];
        if(y<0) die("unexpected missing meet");
        nm[c][d]=nm[d][c]=y; used|=1ull<<y; }
    if(k>63) die("new layer wider than 63");
    vector<u64> nadj(k,0); for(int c=0;c<k;c++) for(int d=0;d<k;d++) if(c!=d && nm[c][d]<nt) nadj[c]|=1ull<<d;
    int fb=1;
    if(mod){
      fb=diameter_bound(k,nadj); if(fb<0) return; if(k+fb>B) return;
      string prof=dist_profile(k,nadj); auto it=firstA.find(prof); int anow=N-B;
      int w = (it==firstA.end())? anow : it->second;
      if(w>fb) fb=w;
      if(k+fb>B) return;
      if(it==firstA.end()) firstA.emplace(move(prof),anow);
    } else {
      // lower semimodular: elements without a common lower cover have no common upper cover
      if(modeD){ u64 fk=(1ull<<k)-1; for(int c=0;c<k;c++) if(nadj[c]!=(fk&~(1ull<<c))){ fb=3; break; } }
      if(k+fb>B) return;
      if(ATOM && k<S.nat) return;   // Dowling-Wilson: every layer strictly between bottom and top has at least as many elements as there are atoms
      if(COATOM){ for(int x=0;x<nt;x++){ int cnt=0; for(int c=0;c<k;c++) if(D[c]>>x&1) cnt++; if(cnt<2) return; } }
    }
    // ---- orbit representative test: canonical form of the family under Gamma ----
    if(!trivialG){
      string best=famcanon(D);
      if(!seenFam.insert(best).second) return;
    }
    nTrans++;
    // ---- new group Gamma' ----
    vector<u64> E; vector<int> mu, firstMember; for(int c=0;c<k;c++){ if(c>0 && D[c]==D[c-1]) mu.back()++; else { E.push_back(D[c]); mu.push_back(1); firstMember.push_back(c); } }
    int q=E.size(); if(q>64) die("too many distinct sets");
    State NS; NS.nt=k;
    vector<int> setcls(q); iota(setcls.begin(),setcls.end(),0);
    vector<Perm> Hsets;
    if(trivialG){ Perm id(q); iota(id.begin(),id.end(),0); Hsets.push_back(id); }
    else {
      vector<vector<u64>> Eh(nH, vector<u64>(q));
      for(int h=0;h<nH;h++) for(int i=0;i<q;i++){ u64 m=E[i], r=0; while(m){ int x=ctz(m); m&=m-1; r|=1ull<<S.H[h][x]; } Eh[h][i]=r; }
      vector<pair<int,u64>> sigB(nt); for(int y=0;y<nt;y++){ u64 sg=0; for(int i=0;i<q;i++) if(E[i]>>y&1) sg|=1ull<<i; sigB[y]={S.cls[y],sg}; }
      auto oracle=[&](const vector<int>& sigma, u64 assigned)->bool{
        u64 img=0; { u64 m=assigned; while(m){ int i=ctz(m); m&=m-1; img|=1ull<<sigma[i]; } }
        vector<pair<int,u64>> B2(nt); for(int y=0;y<nt;y++) B2[y]={sigB[y].first, sigB[y].second&img}; sort(B2.begin(),B2.end());
        for(int h=0;h<nH;h++){ vector<pair<int,u64>> A(nt); for(int x=0;x<nt;x++){ u64 sg=0; u64 m=assigned; while(m){ int i=ctz(m); m&=m-1; if(Eh[h][i]>>x&1) sg|=1ull<<sigma[i]; } A[x]={S.cls[x],sg}; }
          sort(A.begin(),A.end()); if(A==B2) return true; }
        return false; };
      u64 allq = (q==64)? ~0ull : ((1ull<<q)-1);
      { vector<int> sigma(q); for(int i=0;i<q;i++) for(int j=i+1;j<q;j++){ if(mu[i]!=1||mu[j]!=1||pc(E[i])!=pc(E[j])) continue; if(setcls[j]!=j) continue; if(setcls[i]!=i) continue;
            iota(sigma.begin(),sigma.end(),0); sigma[i]=j; sigma[j]=i; if(oracle(sigma,allq)) setcls[j]=i; } }
      vector<int> sigma(q,-1); u64 usedImg=0; u64 assigned=0;
      function<void(int)> rs=[&](int i){
        if(i==q){ if(oracle(sigma,allq)){ Perm p(q); for(int t=0;t<q;t++) p[t]=sigma[t]; Hsets.push_back(p); } return; }
        int prev=-1; for(int t=i-1;t>=0;t--) if(setcls[t]==setcls[i]){ prev=t; break; }
        for(int j=0;j<q;j++){ if(usedImg>>j&1) continue; if(mu[j]!=mu[i]||pc(E[j])!=pc(E[i])) continue;
          if(prev>=0){ if(setcls[j]!=setcls[sigma[prev]] || j<sigma[prev]) continue; }
          else { bool ok=true; for(int t=0;t<j;t++) if(setcls[t]==setcls[j] && !(usedImg>>t&1)) { ok=false; break; } if(!ok) continue; }
          sigma[i]=j; usedImg|=1ull<<j; assigned|=1ull<<i;
          if(oracle(sigma,assigned)) rs(i+1);
          usedImg&=~(1ull<<j); assigned&=~(1ull<<i); sigma[i]=-1; }
      };
      rs(0);
      if(Hsets.empty()) die("identity not found in new group");
    }
    NS.cls.assign(k,0);
    for(int i=0;i<q;i++){ int rep = (mu[i]>1)? firstMember[i] : firstMember[setcls[i]]; for(int t=0;t<mu[i];t++) NS.cls[firstMember[i]+t]=rep; }
    for(auto& sg: Hsets){ Perm p(k); for(int i=0;i<q;i++) for(int t=0;t<mu[i];t++) p[firstMember[i]+t]=firstMember[sg[i]]+t; NS.H.push_back(p); }
    // ---- new Y ----
    vector<int> oldidx; { u64 m=used; while(m){ int y=ctz(m); m&=m-1; oldidx.push_back(y); } }
    int ny2=k+oldidx.size(); if(ny2>64) die("Y larger than 64");
    vector<int> pos(ny,-1); for(size_t i=0;i<oldidx.size();i++) pos[oldidx[i]]=k+i;
    NS.ny=ny2; NS.below.assign(ny2,0); NS.lev1=0;
    for(size_t i=0;i<oldidx.size();i++){ int y=oldidx[i]; u64 m=S.below[y]&used, r=0; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<pos[z]; } NS.below[k+i]=r; if(y<nt) NS.lev1|=1ull<<(k+i); }
    for(int c=0;c<k;c++){ u64 r=1ull<<c; u64 dc=D[c]; while(dc){ int a=ctz(dc); dc&=dc-1; u64 m=S.below[a]&used; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<pos[z]; } } NS.below[c]=r; }
    NS.fut=fb; NS.nat=S.nat;
    out.push_back(intern(NS));
  };

  // ---- singles ----
  vector<int> lo(nt,0), hiAllowed(nt,0);
  function<void(int)> rec_s=[&](int a){
    if(a==nt){ process(); return; }
    u64 memb=0; for(size_t i=0;i<cl.size();i++) if(cl[i]>>a&1) memb|=1ull<<i;
    int hi=hiAllowed[a];
    // non-increasing within current class (same twin class, same clique memberships)
    for(int p=a-1;p>=0;p--) if(S.cls[p]==S.cls[a]){ u64 mp=0; for(size_t i=0;i<cl.size();i++) if(cl[i]>>p&1) mp|=1ull<<i; if(mp==memb){ hi=min(hi,msing[p]); break; } }
    for(int v=lo[a];v<=hi;v++){ msing[a]=v; int c=famcost(); if(c<0 || c>B) break; rec_s(a+1); }
    msing[a]=lo[a];
  };
  // ---- cliques ----
  auto Free=[&](int x)->u64{ return allowed[x]&~cov[x]; };
  auto finish=[&](){
      if(cl.size()>60) die("too many cliques");
      for(int x=0;x<nt;x++){ bool ok=true; bool inCl=false; smeet[x].assign(cl.size(),-1);
        for(size_t i=0;i<cl.size();i++){ if(cl[i]>>x&1){ inCl=true; continue; } int y=setmeet(1ull<<x,cl[i]); if(y<0){ ok=false; break; } smeet[x][i]=y; }
        lo[x]=inCl?0:1; hiAllowed[x]=(ok && !ATOM)? maxMembers : 0; if((!ok || ATOM) && !inCl){ for(int z=0;z<nt;z++) msing[z]=0; return; } msing[x]=lo[x]; }
      { int c=famcost(); if(c<0 || c>B){ for(int x=0;x<nt;x++) msing[x]=0; return; } }
      rec_s(0); for(int x=0;x<nt;x++) msing[x]=0; };
  // add line K if it satisfies the lattice condition against the lines chosen so far; then call next
  auto with_line=[&](u64 K, const function<void()>& next){
        int ncl=cl.size(); vector<int> row(ncl+1,-1);
        for(int j=0;j<ncl;j++){ int y=setmeet(K,cl[j]); if(y<0) return; row[j]=y; }
        vector<u64> save=cov; u64 m=K; while(m){ int x=ctz(m); m&=m-1; cov[x]|=K&~(1ull<<x); }
        cl.push_back(K); for(int j=0;j<ncl;j++) clmeet[j].push_back(row[j]); clmeet.push_back(row);
        next();
        clmeet.pop_back(); for(int j=0;j<ncl;j++) clmeet[j].pop_back(); cl.pop_back(); cov=save; };
  // optional lines (no required pair): generated in increasing order of their two smallest points
  function<void(int,int)> rec_opt=[&](int pa,int pb){
    finish();
    if((int)cl.size()+1>maxMembers) return;
    for(int a=max(pa,0);a<nt;a++) for(int b=(a==pa? pb+1 : a+1); b<nt; b++){
      if(!(Free(a)>>b&1)) continue;
      u64 X=Free(a)&Free(b)&~((2ull<<b)-1);
      vector<int> xs; { u64 m=X; while(m){ xs.push_back(ctz(m)); m&=m-1; } }
      function<void(int,u64)> sub=[&](int i,u64 K){
        if(i==(int)xs.size()){ with_line(K,[&](){ rec_opt(a,b); }); return; }
        sub(i+1,K);
        int x=xs[i]; if((K&~Free(x))==0) sub(i+1,K|1ull<<x); };
      sub(0,(1ull<<a)|(1ull<<b));
    }
  };
  // Stanton-Kalbfleisch: a linear space on v points with a line of k < v points has at least
  // 1 + k^2 (v-k)/(v-1) lines.  Applies when all pairs of T are adjacent (then the members with
  // at least two elements form a linear space on T).
  vector<char> okSize(nt+1,1);
  auto setOkSize=[&](){ if(!(modeU && allAdj) || nt<3) return; for(int k2=2;k2<nt;k2++){ long long num=(long long)k2*k2*(nt-k2), den=nt-1; long long need=1+(num+den-1)/den; okSize[k2]= need<=maxMembers; } };
  function<void()> rec_c=[&](){
    int a=-1; for(int x=0;x<nt;x++) if(required[x]&~cov[x]){ a=x; break; }
    if(a<0){ if(mod) finish(); else rec_opt(0,0); return; }
    if((int)cl.size()+1>maxMembers) return;
    { int need=1; for(int x=0;x<nt;x++){ u64 u=required[x]&~cov[x]; if(!u) continue; for(u64 K: cl) if(!(K>>x&1)) need=max(need,pc(u&K)); }
      if((int)cl.size()+need>maxMembers) return; }
    if(pairOK){ // pair-counting bound: a future line avoids every saturated point z, and meets each line
      // through z at most once, so it has at most r_z points adjacent to z.
      int P=0, maxdeg=0; u64 unsat=0; for(int x=0;x<nt;x++){ int d=pc(adj[x]&~cov[x]); P+=d; maxdeg=max(maxdeg,d); if(d) unsat|=1ull<<x; } P/=2;
      int Lmax=maxdeg+1;
      for(int z=0;z<nt;z++) if(adj[z] && !(unsat>>z&1)){ int rz=0; for(u64 K: cl) if(K>>z&1) rz++; Lmax=min(Lmax, rz+pc(unsat&~adj[z])); }
      if(modeU && allAdj){ int mx=0; for(u64 K: cl) mx=max(mx,pc(K)); if(mx) Lmax=min(Lmax,nt-mx+1); while(Lmax>2 && !okSize[Lmax]) Lmax--; }
      if(Lmax<2) Lmax=2;
      if(modeU && allAdj && !cl.empty()){ // lines through x: at least rlb[x]; a line K meets 1 + sum_{x in K}(r_x - 1) lines
        int rlb[64]; for(int x=0;x<nt;x++){ int rz=0; for(u64 K: cl) if(K>>x&1) rz++; int u=pc(adj[x]&~cov[x]); rlb[x]=rz+(u+Lmax-2)/(Lmax-1); }
        int ncl=cl.size();
        for(int x=0;x<nt;x++){ int off=0; for(u64 K: cl) if(!(K>>x&1)) off++; if(rlb[x]+off>maxMembers) return; }
        for(u64 K: cl){ int tot=1; u64 m=K; while(m){ int x=ctz(m); m&=m-1; tot+=rlb[x]-1; } if(tot>maxMembers) return; }
        (void)ncl; }
      int per=Lmax*(Lmax-1)/2; int needL=(P+per-1)/per;
      if((int)cl.size()+needL>maxMembers) return; }
    // isomorph rejection of partial clique sets (equivalent partial sets have equivalent completions);
    // done after the cheap bounds because the canonical form is the expensive step
    if(!trivialG && !cl.empty()){
      // the table is only a cache: when it is full, new configurations are no longer recorded
      // (they are then explored again, and duplicates among complete families are still removed)
      if(seenPart.size()<SEENPART_CAP){ if(!seenPart.insert(famcanon(cl)).second) return; }
      else if(seenPart.count(famcanon(cl))) return; }
    u64 U_a=required[a]&~cov[a]; int b=ctz(U_a);
    u64 X=Free(a)&Free(b)&~(1ull<<b)&~(1ull<<a);
    vector<int> xs; { u64 m=X; while(m){ xs.push_back(ctz(m)); m&=m-1; } }
    // de Bruijn-Erdos: the lines meeting a set Q of pairwise adjacent points in >= 2 points
    // form a linear space on Q, so unless one line contains Q there are at least |Q| lines.
    u64 forced=0;
    { u64 Q=(1ull<<a)|(1ull<<b); u64 cand=adj[a]&adj[b];
      while(cand){ int best=-1, bd=-1; u64 m=cand; while(m){ int x=ctz(m); m&=m-1; int d=pc(adj[x]&cand)+((X>>x&1)?64:0); if(d>bd){ bd=d; best=x; } } Q|=1ull<<best; cand&=adj[best]; }
      if(pc(Q)>maxMembers){ if(Q&~(X|(1ull<<a)|(1ull<<b))) return; forced=Q; } }
    vector<u64> memb(nt,0); for(size_t i=0;i<cl.size();i++) for(int x=0;x<nt;x++) if(cl[i]>>x&1) memb[x]|=1ull<<i;
    function<void(int,u64)> sub=[&](int i,u64 K){
      if(i==(int)xs.size()){
        if(!okSize[pc(K)]) return;
        for(int x=0;x<nt;x++) if(!(K>>x&1)) for(int y=x+1;y<nt;y++) if((K>>y&1) && S.cls[y]==S.cls[x] && memb[y]==memb[x]) return;
        if(DIST){ // distributive: no three elements of a line with a common pairwise meet
          int e[64], ne=0; u64 mm=K; while(mm){ e[ne++]=ctz(mm); mm&=mm-1; }
          for(int p=0;p<ne;p++) for(int q2=p+1;q2<ne;q2++) for(int r2=q2+1;r2<ne;r2++) if(meet[e[p]][e[q2]]==meet[e[p]][e[r2]] && meet[e[p]][e[q2]]==meet[e[q2]][e[r2]]) return; }
        if(mod){ int ncl=cl.size();
          // Plane condition (a consequence of modularity, one layer ahead)
          for(int j=0;j<ncl;j++) if(pc(cl[j]&K)==1){ u64 un=cl[j]|K; int np=0; u64 Pi[64];
              for(int t=0;t<ncl;t++) if(pc(cl[t]&un)>=2) Pi[np++]=cl[t];
              for(int t=0;t<np;t++){ if(!(Pi[t]&K)) return; }
              for(int t=0;t<np;t++) for(int u=t+1;u<np;u++) if(!(Pi[t]&Pi[u])) return; }
          for(int j=0;j<ncl;j++) for(int t=j+1;t<ncl;t++) if(pc(cl[j]&cl[t])==1){ u64 un=cl[j]|cl[t]; if(pc(K&un)<2) continue;
              for(int u=0;u<ncl;u++) if(pc(cl[u]&un)>=2 && !(cl[u]&K)) return; } }
        with_line(K,[&](){ rec_c(); }); return; }
      int x=xs[i];
      if(!(forced>>x&1)) sub(i+1,K);
      if((K&~Free(x))==0) sub(i+1,K|1ull<<x);
    };
    sub(0,(1ull<<a)|(1ull<<b));
  };
  maxMembers = B-1; if(maxMembers<1) maxMembers=1;
  if(ATOM && S.nat>B-1){ // by Dowling-Wilson only the top can follow
    out.push_back(SINGLE); nTrans++; states[sid].tr=move(out); states[sid].expanded=true; return; }
  setOkSize();
  rec_c();
  states[sid].tr=move(out); states[sid].expanded=true;
}

int main(int argc,char**argv){
  N=atoi(argv[1]); const char* dualfile=argc>2?argv[2]:nullptr; verbose=true;
  string mode=argc>3?argv[3]:"modular";
  if(mode=="modular"){} else if(mode=="dist"){ DIST=true; }
  else if(mode=="usm"){ modeD=false; } else if(mode=="lsm"){ modeU=false; }
  else if(mode=="graded"){ modeU=modeD=false; }
  else if(mode=="geometric"){ modeD=false; ATOM=true; } else if(mode=="cogeometric"){ modeU=false; COATOM=true; }
  else { fprintf(stderr,"unknown mode\n"); return 1; }
  if(dualfile && !strcmp(dualfile,"-")) dualfile=nullptr;
  { State s; s.ny=1; s.nt=1; s.below={1}; s.lev1=0; s.cls={0}; s.H={Perm{0}}; s.fut=0; states.push_back(s); idx["__single__"]=0; }
  // counts are tagged by the number of atoms m (key = state id * 256 + m)
  vector<unordered_map<u64,u128>> by(N+2); vector<u128> vi(N+2,0); map<array<int,3>,u128> viAB;
  // from the single-element frontier: m >= 1 new elements all covering it
  // (m = 1 gives the 2-element chain)
  { for(int m=1;1+m+(m>1?1:0)<=N;m++){ if(m==1){ vi[2]+=1; viAB[{2,1,1}]+=1; continue; }
      if(m>255) die("too many atoms");
      State NS; NS.nt=m; NS.ny=m+1; NS.below.assign(m+1,0); for(int c=0;c<m;c++) NS.below[c]=(1ull<<c)|(1ull<<m); NS.below[m]=1ull<<m; NS.lev1=1ull<<m;
      NS.cls.assign(m,0); Perm id(m); iota(id.begin(),id.end(),0); NS.H={id}; NS.fut=1; if(ATOM) NS.nat=m;
      { vector<u64> full(m); for(int c=0;c<m;c++) full[c]=((1ull<<m)-1)&~(1ull<<c); firstA.emplace(dist_profile(m,full),1); }
      int t=intern(NS); by[1+m][((u64)t<<8)|m]+=1; } }
  time_t t0=time(0);
  for(int a=2;a<=N;a++){
    vector<pair<u64,u128>> items(by[a].begin(),by[a].end()); unordered_map<u64,u128>().swap(by[a]);
    sort(items.begin(),items.end(),[](const pair<u64,u128>&x,const pair<u64,u128>&y){return x.first<y.first;});
    for(auto& it: items){ int sid=it.first>>8; int m=it.first&255; u128 c=it.second;
      if(!states[sid].expanded) expand(sid,N-a);
      const vector<int> tr=states[sid].tr; int ntop=states[sid].nt;
      for(int t: tr){ if(t==SINGLE){ if(a+1<=N){ vi[a+1]+=c; viAB[{a+1,m,ntop}]+=c; } } else { int a2=a+states[t].nt; if(a2+states[t].fut<=N) by[a2][((u64)t<<8)|m]+=c; } }
    }
    if(verbose) fprintf(stderr,"acc=%d states=%zu families=%llu trans=%llu nauty=%llu %lds\n",a,states.size(),(unsigned long long)nFam,(unsigned long long)nTrans,(unsigned long long)nNauty,(long)(time(0)-t0));
  }
  if(dualfile){ FILE* fo=fopen(dualfile,"w"); for(auto& kv: viAB) fprintf(fo,"%d %d %d %s\n",kv.first[0],kv.first[1],kv.first[2],to_s(kv.second).c_str()); fclose(fo); }
  vector<u128> f(N+2,0); f[1]=1;
  for(int n=2;n<=N;n++){ u128 s=0; for(int k=2;k<=n;k++) s+=vi[k]*f[n-k+1]; f[n]=s; }
  for(int n=1;n<=N;n++) printf("%d %s %s\n",n,to_s(vi[n]).c_str(),to_s(f[n]).c_str());
  fprintf(stderr,"states=%zu families=%llu trans=%llu nauty=%llu\n",states.size(),(unsigned long long)nFam,(unsigned long long)nTrans,(unsigned long long)nNauty);
}


==> anc/src/layers2.cpp <==
// Frontier DP for unlabeled MODULAR lattices (OEIS A006981), experimental.
//
// A finite lattice is modular iff it is upper and lower semimodular; such
// lattices are graded.  Build the lattice layer by layer from the bottom.
// Let T = L_r be the current top layer and Y = { a ^ b : a, b in T } (pairwise
// meets, T itself included), as a poset, with the elements of rank r-1 marked.
// Call a, b in T adjacent if a ^ b has rank r-1.  The next layer is a family of
// subsets D_c of T (the lower covers of the new elements c) such that
//   (1,2) the D_c with |D_c| >= 2 partition the adjacent pairs into cliques,
//   (G)   every element of T lies in some D_c,
//   (3)   for all c != d the set { a ^ b : a in D_c, b in D_d } has a maximum
//         (this is c ^ d).
// These conditions and the next (Y', marks) only depend on (Y, marks), so the DP
// state is (Y, marks, Gamma), Gamma = image of the automorphism group of the
// lower part on T.  Gamma is stored as: twin classes of T (Gamma contains the
// full symmetric group on each class) plus the explicit list H of the elements
// that are monotone on every class.
//
// layers2: same algorithm as layers.cpp with a compact state table (states are stored only as
// their canonical keys) and multi-threaded expansion of the states of one weight level.
// usage: layers2 N [dualfile|-] [mode] [threads] [checkpointfile]
//   In the non-modular modes the transitions of a state are not stored: a state is expanded again
//   each time it is reached with a new weight (about 1.6 times per state), which saves most of the
//   memory.  With a checkpoint file the run saves its tables every 10 minutes after a weight level
//   and resumes from the file if it exists.
//   mode = modular (default) | dist | usm | lsm | graded | geometric | cogeometric
//   usm/lsm: upper/lower semimodular lattices (rule (U) resp. (D) only); graded: neither rule;
//   geometric = usm + atomistic; cogeometric = lsm + coatomistic (the dual class).
//   The pruning rules that rest on modularity are switched off in these modes.
// (original usage line of modular.cpp:) modular N [dualfile] [dist]
//   with a third argument only distributive lattices are counted (no interval of length 2
//   with three atoms); the result must equal A072361/A006982, which checks this program
//   against the independent distributive DP.
//   prints n, vi(n), f(n); with dualfile also writes "n atoms coatoms count" for the
//   vertically indecomposable lattices (must be symmetric in atoms/coatoms: the class is self-dual)
#include <bits/stdc++.h>
#include <thread>
#include <atomic>
#include <mutex>
#define MAXN 128
#include <nauty/nauty.h>
#include <nauty/nautinv.h>
using namespace std;
typedef uint8_t u8; typedef uint32_t u32; typedef uint64_t u64; typedef unsigned __int128 u128;
static int N; static bool verbose=false; static bool DIST=false;
// Class of graded lattices counted (see usage): U = upper semimodular rule, D = lower semimodular rule
static bool modeU=true, modeD=true, ATOM=false, COATOM=false;
static int AUTW=0;   // automaton mode: bound on the size of every layer instead of a bound on the number of elements
static inline int pc(u64 x){ return __builtin_popcountll(x); }
static inline int ctz(u64 x){ return __builtin_ctzll(x); }
typedef vector<u8> Perm;
static string to_s(u128 x){ if(!x) return "0"; string s; while(x){ s+=char('0'+(int)(x%10)); x/=10;} reverse(s.begin(),s.end()); return s; }

struct State {
  int ny=0, nt=0;            // |Y|, |T|; T = elements 0..nt-1
  vector<u64> below;         // below[y] = mask of z <= y (reflexive)
  u64 lev1=0;                // elements of rank r-1
  vector<u8> cls;            // twin class id (= min member) of each T element
  vector<Perm> H;            // monotone transversal (always contains identity)
  int nat=0;                 // geometric mode only: number of atoms of the lower part (part of the state)
  int fut=0;                 // lower bound on the number of elements still to come
  bool expanded=false; vector<int> tr;
};
// state table: a state is stored as its canonical key (which encodes Y, marks, classes and H)
struct Slot { const string* key; u64 trOff; u32 trCnt; u8 nt; u8 fut; bool expanded; };
static vector<Slot> slots; static unordered_map<string,int> idx;
static vector<vector<u32>> trChunks; static const size_t TRCHUNK=1u<<24;   // transition arena
struct Pending { string key; u8 nt; u8 fut; };                           // target of a transition, not yet interned
static State load(int sid){
  const string& k=*slots[sid].key; State S; const u8* p=(const u8*)k.data();
  S.ny=p[0]; S.nt=p[1]; S.nat=p[2]; S.below.resize(S.ny); memcpy(S.below.data(),p+3,8*S.ny); memcpy(&S.lev1,p+3+8*S.ny,8);
  S.cls.assign(p+11+8*S.ny,p+11+8*S.ny+S.nt);
  size_t off=11+8*S.ny+S.nt; while(off<k.size()){ S.H.emplace_back(p+off,p+off+S.nt); off+=S.nt; }
  S.fut=slots[sid].fut; return S; }
static int intern_key(const string& key, int nt, int fut){
  auto it=idx.find(key); if(it!=idx.end()) return it->second;
  int id=slots.size(); auto ins=idx.emplace(key,id); slots.push_back({&ins.first->first,0,0,(u8)nt,(u8)fut,false}); return id; }
static const int SINGLE=0;
// Duality bound.  In a modular lattice rank(a v b) - r = r - rank(a ^ b) = distance of a, b in the
// adjacency graph of layer r.  The part of the lattice above a layer is, upside down, a lower part
// of the dual lattice with the same distance matrix.  So a frontier can only be completed with w
// further elements if some lower part with the same distance profile has w elements below its top
// layer.  firstA[profile] = least such w seen (the DP runs in increasing weight, so the first is least).
static unordered_map<string,int> firstA; static std::mutex firstA_mtx;
static string dist_profile(int k, const vector<u64>& adj){
  vector<string> rows(k);
  for(int s0=0;s0<k;s0++){ string r; u64 seen=1ull<<s0, fr=seen; int d=0; while(true){ u64 nx=0,f=fr; while(f){ int x=__builtin_ctzll(f); f&=f-1; nx|=adj[x]; } nx&=~seen; if(!nx) break; d++; r.append(__builtin_popcountll(nx),(char)d); seen|=nx; fr=nx; } rows[s0]=r; }
  sort(rows.begin(),rows.end()); string out; for(auto& r: rows){ out+=r; out.push_back((char)255); } return out; }
static std::atomic<u64> nTrans{0}, nFam{0}, nNauty{0};
static const size_t SEENPART_CAP=600000;

static inline u64 mix64(u64 x){ x^=x>>31; x*=0x7fb5d329728ea185ull; x^=x>>27; x*=0x81dadef4bc2dd44dull; x^=x>>33; return x; }
static void die(const char* s){ fprintf(stderr,"FATAL: %s\n",s); exit(1); }

// ---- canonical labelling of a vertex-coloured digraph on n <= 128 vertices ----
// col[v]: colour class index (cells ordered by colour); arcs given by rows of masks (2 words)
static void nauty_canon(int n, const vector<array<u64,2>>& arcs, const vector<int>& col, vector<int>& lab_out, string* canon_str){
  static thread_local DEFAULTOPTIONS_DIGRAPH(options); static thread_local statsblk stats; nNauty++;
  int m=SETWORDSNEEDED(n);
  static thread_local graph g[MAXN*2], cg[MAXN*2]; static thread_local int lab[MAXN], ptn[MAXN], orbits[MAXN];
  memset(g,0,sizeof(graph)*(size_t)m*n);
  for(int i=0;i<n;i++) for(int j=0;j<n;j++) if(arcs[i][j>>6]>>(j&63)&1) g[(size_t)i*m+SETWD(j)]|=bit[SETBT(j)];
  vector<int> id(n); iota(id.begin(),id.end(),0);
  stable_sort(id.begin(),id.end(),[&](int a,int b){ return col[a]<col[b]; });
  for(int i=0;i<n;i++){ lab[i]=id[i]; ptn[i]=(i+1<n && col[id[i]]==col[id[i+1]])?1:0; }
  options.getcanon=TRUE; options.defaultptn=FALSE;
  densenauty(g,lab,ptn,orbits,&options,&stats,m,n,cg);
  lab_out.assign(lab,lab+n);
  if(canon_str){ canon_str->assign((const char*)cg, sizeof(graph)*m*n); }
}

// make a permutation of T monotone on classes (classes given by cls ids)
static void monotone(Perm& p, const vector<u8>& cls, int nt){
  // group elements by class; image of a class is a class; map sorted -> sorted
  vector<vector<int>> mem(nt); for(int i=0;i<nt;i++) mem[cls[i]].push_back(i);
  Perm q(nt);
  for(int c=0;c<nt;c++) if(!mem[c].empty()){ vector<int> im; for(int x: mem[c]) im.push_back(p[x]); sort(im.begin(),im.end()); for(size_t i=0;i<mem[c].size();i++) q[mem[c][i]]=im[i]; }
  p=q;
}

static int diameter_bound(int nt, const vector<u64>& adj){
  // returns -1 if adjacency graph disconnected, else lower bound on remaining elements
  if(nt<=1) return 0;
  int diam=0;
  for(int s=0;s<nt;s++){ u64 seen=1ull<<s, fr=seen; int d=0; while(true){ u64 nx=0; u64 f=fr; while(f){ int x=ctz(f); f&=f-1; nx|=adj[x]; } nx&=~seen; if(!nx) break; seen|=nx; fr=nx; d++; }
    if(pc(seen)!=nt) return -1; diam=max(diam,d); }
  if(diam<=1) return 1;
  // every element of the next layer covers at most one element of an independent
  // set, and covers something; so the next layer has at least g elements, and its
  // own diameter is at least diam-1.
  u64 rem=(nt==64)?~0ull:((1ull<<nt)-1); int g=0;
  while(rem){ int best=-1, bd=1000; u64 m=rem; while(m){ int x=ctz(m); m&=m-1; int d=pc(adj[x]&rem); if(d<bd){ bd=d; best=x; } } g++; rem&=~(adj[best]|1ull<<best); }
  return max(2*(diam-1)+1, g+2*(diam-2)+1);
}

// Canonical form of a family of subsets of T under permutations of T inside the
// twin classes (and arbitrary reordering of the family), without nauty.
// Columns (members) are ordered by an invariant hash; this is canonical as soon
// as equal hashes only occur for equal sets.  Returns false if that fails.
static bool fam_fast(int nt, int k, const vector<u64>& D, const vector<u8>& cls, string& out){
  u64 row[64], col[64], r0[64], c0[64];
  for(int x=0;x<nt;x++) row[x]=r0[x]=mix64(cls[x]+11);
  for(int c=0;c<k;c++) col[c]=c0[c]=mix64(pc(D[c])*131+5);
  for(int round=0;round<3;round++){
    for(int c=0;c<k;c++){ u64 sm=0; u64 m=D[c]; while(m){ int x=ctz(m); m&=m-1; sm+=mix64(row[x]^0x55aa55aaull); } col[c]=mix64(c0[c]*3+mix64(sm)); }
    for(int x=0;x<nt;x++){ u64 sm=0; for(int c=0;c<k;c++) if(D[c]>>x&1) sm+=mix64(col[c]^0x77117711ull); row[x]=mix64(r0[x]*5+mix64(sm)); }
  }
  int id[64]; for(int c=0;c<k;c++) id[c]=c;
  sort(id,id+k,[&](int a,int b){ return col[a]<col[b] || (col[a]==col[b] && D[a]<D[b]); });
  for(int i=0;i+1<k;i++) if(col[id[i]]==col[id[i+1]] && D[id[i]]!=D[id[i+1]]) return false;
  // row signatures over canonical column positions
  vector<pair<int,u64>> sig(nt); for(int x=0;x<nt;x++){ u64 sg=0; for(int i=0;i<k;i++) if(D[id[i]]>>x&1) sg|=1ull<<i; sig[x]={cls[x],sg}; }
  sort(sig.begin(),sig.end());
  out.clear(); for(auto& p: sig){ out.push_back((char)p.first); out.append((const char*)&p.second,8); } out.push_back('F');
  return true;
}

// register a state from raw data (T = first nt elements); G: classes + H in raw labels
static string make_key(State& S){
  int ny=S.ny, nt=S.nt;
  // canonical labelling: digraph y -> z for z < y, colours T / lev1 / deeper
  vector<array<u64,2>> arcs(ny); vector<int> col(ny);
  for(int y=0;y<ny;y++){ arcs[y]={S.below[y]&~(1ull<<y),0}; col[y]= y<nt?0:((S.lev1>>y&1)?1:2); }
  vector<int> np(ny);
  { // fast path: refine colours by hashing; if the partition is discrete it is a canonical order
    vector<u64> h(ny), h2(ny); vector<u64> above(ny,0);
    for(int y=0;y<ny;y++){ u64 m=S.below[y]&~(1ull<<y); while(m){ int z=ctz(m); m&=m-1; above[z]|=1ull<<y; } }
    for(int y=0;y<ny;y++) h[y]=mix64(col[y]*1000003ull+pc(S.below[y])*1009ull+pc(above[y])+7);
    for(int round=0;round<3;round++){ for(int y=0;y<ny;y++){ u64 s1=0,s2=0; u64 m=S.below[y]&~(1ull<<y); while(m){ int z=ctz(m); m&=m-1; s1+=mix64(h[z]^0x1234567ull); } m=above[y]; while(m){ int z=ctz(m); m&=m-1; s2+=mix64(h[z]^0xabcdef01ull); }
        h2[y]=mix64(h[y]*3+mix64(s1)*5+mix64(s2+77)*7); } h=h2; }
    vector<int> id(ny); iota(id.begin(),id.end(),0);
    sort(id.begin(),id.end(),[&](int a,int b){ return col[a]<col[b] || (col[a]==col[b] && h[a]<h[b]); });
    bool discrete=true; for(int i=0;i+1<ny;i++) if(col[id[i]]==col[id[i+1]] && h[id[i]]==h[id[i+1]]){ discrete=false; break; }
    if(discrete){ for(int i=0;i<ny;i++) np[id[i]]=i; }
    else { // nauty, with the refined colours as cells
      vector<int> col2(ny); { int c=0; for(int i=0;i<ny;i++){ if(i>0 && (col[id[i]]!=col[id[i-1]] || h[id[i]]!=h[id[i-1]])) c++; col2[id[i]]=c; } }
      vector<int> lab; nauty_canon(ny,arcs,col2,lab,nullptr); for(int i=0;i<ny;i++) np[lab[i]]=i; }
  }
  for(int y=0;y<nt;y++) if(np[y]>=nt) die("canonical labelling moved T");
  State C; C.ny=ny; C.nt=nt; C.below.assign(ny,0); C.fut=S.fut; C.nat=S.nat;
  for(int y=0;y<ny;y++){ u64 m=S.below[y], r=0; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<np[z]; } C.below[np[y]]=r; if(S.lev1>>y&1) C.lev1|=1ull<<np[y]; }
  // classes
  C.cls.assign(nt,0); { vector<int> mn(nt,255); for(int x=0;x<nt;x++){ int c=S.cls[x]; mn[c]=min(mn[c],np[x]); } for(int x=0;x<nt;x++) C.cls[np[x]]=mn[S.cls[x]]; }
  for(auto& p: S.H){ Perm q(nt); for(int x=0;x<nt;x++) q[np[x]]=np[p[x]]; monotone(q,C.cls,nt); C.H.push_back(q); }
  sort(C.H.begin(),C.H.end()); C.H.erase(unique(C.H.begin(),C.H.end()),C.H.end());
  string key; key.push_back((char)ny); key.push_back((char)nt); key.push_back((char)C.nat);
  key.append((const char*)C.below.data(),8*ny); key.append((const char*)&C.lev1,8);
  key.append((const char*)C.cls.data(),nt);
  for(auto& p: C.H) key.append((const char*)p.data(),nt);
  return key;
}

static void expand(int sid, int B, vector<Pending>& out){
  const State S=load(sid);
  int nt=S.nt, ny=S.ny;
  if(nt>63) die("layer wider than 63");
  // meets and adjacency
  vector<vector<int>> meet(nt, vector<int>(nt,-1));
  vector<u64> adj(nt,0);
  for(int a=0;a<nt;a++) for(int b=0;b<nt;b++){ if(a==b){ meet[a][b]=a; continue; }
    u64 m=S.below[a]&S.below[b]; int best=-1; u64 mm=m; while(mm){ int y=ctz(mm); mm&=mm-1; if((m&~S.below[y])==0){ best=y; break; } }
    if(best<0) die("meet missing in state"); meet[a][b]=best; if(S.lev1>>best&1) adj[a]|=1ull<<b; }
  const bool mod = modeU && modeD;
  const u64 fullT = (nt==64)? ~0ull : ((1ull<<nt)-1);
  // pairs that may lie in a common member (allowed) and pairs that must (required)
  vector<u64> allowed(nt), required(nt);
  bool allAdj=true;
  for(int x=0;x<nt;x++){ allowed[x]= modeD? adj[x] : (fullT&~(1ull<<x)); required[x]= modeU? adj[x] : 0; if(adj[x]!=(fullT&~(1ull<<x))) allAdj=false; }
  const bool pairOK = mod || (modeU && allAdj);
  bool trivialG = true; for(int x=0;x<nt;x++) if(S.cls[x]!=x) trivialG=false; if(S.H.size()>1) trivialG=false;
  bool trivialN = true; for(int x=0;x<nt;x++) if(S.cls[x]!=x) trivialN=false;
  int nH=S.H.size();
  unordered_set<string> seenFam;
  vector<u64> cl; vector<u64> cov(nt,0); vector<int> msing(nt,0);
  vector<vector<int>> clmeet;          // meets of chosen cliques (indices into Y)
  vector<vector<int>> smeet(nt);       // smeet[a][i] = (single over a) ^ (clique i)
  int maxMembers = B;   // refined below

  // maximum of the meets of all pairs from two subsets of T, or -1
  auto setmeet=[&](u64 A,u64 Bm)->int{ u64 M=0; u64 dc=A; while(dc){ int x=ctz(dc); dc&=dc-1; u64 dd=Bm; while(dd){ int y=ctz(dd); dd&=dd-1; M|=1ull<<meet[x][y]; } }
    u64 mm=M; while(mm){ int y=ctz(mm); mm&=mm-1; if((M&~S.below[y])==0) return y; } return -1; };

  // members + lower bound on what must follow, for the current (cliques, msing); -1 if hopeless
  auto famcost=[&]()->int{
    int ncl=cl.size(); int k=ncl; bool twin=false; vector<int> pts;
    for(int a=0;a<nt;a++) if(msing[a]>0){ k+=msing[a]; pts.push_back(a); if(msing[a]>1) twin=true; }
    if(AUTW && k>AUTW) return -1;
    if(k<=1) return k;
    if(!mod) return k+1;
    int nv=ncl+pts.size(); if(nv>64) die("compressed layer too wide");
    vector<u64> g(nv,0);
    for(int i=0;i<ncl;i++) for(int j=0;j<ncl;j++) if(i!=j && clmeet[i][j]<nt) g[i]|=1ull<<j;
    for(size_t p=0;p<pts.size();p++) for(int i=0;i<ncl;i++) if(cl[i]>>pts[p]&1){ g[ncl+p]|=1ull<<i; g[i]|=1ull<<(ncl+p); }
    int diam=twin?1:0;
    for(int s0=0;s0<nv;s0++){ u64 seen=1ull<<s0, fr=seen; int d=0; while(true){ u64 nx=0,f=fr; while(f){ int x=ctz(f); f&=f-1; nx|=g[x]; } nx&=~seen; if(!nx) break; seen|=nx; fr=nx; d++; }
      if(pc(seen)!=nv) return -1; diam=max(diam,d); }
    if(diam<=1) return k+1;
    u64 rem=(nv==64)?~0ull:((1ull<<nv)-1); int gi=0;
    while(rem){ int best=-1, bd=1000; u64 m=rem; while(m){ int x=ctz(m); m&=m-1; int d=pc(g[x]&rem); if(d<bd){ bd=d; best=x; } } gi++; rem&=~(g[best]|1ull<<best); }
    return k+max(2*(diam-1)+1, gi+2*(diam-2)+1); };

  // canonical form of a family of subsets of T under Gamma = N.H
  auto famcanon=[&](const vector<u64>& D)->string{
    int k=D.size(); string best;
    for(int h=0;h<nH;h++){
      vector<u64> Dh(k); for(int c=0;c<k;c++){ u64 m=D[c], r=0; while(m){ int x=ctz(m); m&=m-1; r|=1ull<<S.H[h][x]; } Dh[c]=r; }
      string s;
      if(trivialN){ sort(Dh.begin(),Dh.end()); s.assign((const char*)Dh.data(),8*k); }
      else if(fam_fast(nt,k,Dh,S.cls,s)){ }
      else { int n=nt+k; if(n>MAXN) die("family graph too large"); vector<array<u64,2>> arcs(n,array<u64,2>{0,0}); vector<int> col(n);
        for(int x=0;x<nt;x++) col[x]=S.cls[x]; for(int c=0;c<k;c++) col[nt+c]=nt+pc(Dh[c]);
        for(int c=0;c<k;c++){ u64 m=Dh[c]; while(m){ int x=ctz(m); m&=m-1; int v=nt+c; arcs[x][v>>6]|=1ull<<(v&63); arcs[v][x>>6]|=1ull<<(x&63); } }
        vector<int> lab; nauty_canon(n,arcs,col,lab,nullptr);
        // compact canonical form: the members as sorted bit masks over the canonical positions of T
        // (the colour cells of T come first, so these positions are 0..nt-1 and respect the classes)
        int posT[64]; for(int i=0;i<nt;i++){ if(lab[i]>=nt) die("canonical labelling moved T (family)"); posT[lab[i]]=i; }
        vector<u64> cm(k); for(int c=0;c<k;c++){ u64 m=Dh[c], r=0; while(m){ int x=ctz(m); m&=m-1; r|=1ull<<posT[x]; } cm[c]=r; }
        sort(cm.begin(),cm.end()); s.assign((const char*)cm.data(),8*k); s.push_back('N'); }
      if(h==0 || s<best) best=s;
    }
    return best; };
  unordered_set<string> seenPart;

  // ---- process one complete family (all lattice conditions already hold) ----
  auto process=[&](){
    nFam++;
    int ncl=cl.size();
    vector<u64> D; vector<int> pt; for(u64 K: cl){ D.push_back(K); pt.push_back(-1); }
    for(int a=0;a<nt;a++) for(int i=0;i<msing[a];i++){ D.push_back(1ull<<a); pt.push_back(a); }
    int k=D.size(); if(k==0) return;
    if(k==1){ nTrans++; out.push_back(Pending{string(),1,0}); return; }
    vector<vector<int>> nm(k, vector<int>(k,-1)); u64 used=0;
    for(int c=0;c<k;c++) for(int d=c+1;d<k;d++){ int y;
        if(d<ncl) y=clmeet[c][d]; else if(c<ncl) y=((cl[c]>>pt[d])&1)? pt[d] : smeet[pt[d]][c]; else y=meet[pt[c]][pt[d]];
        if(y<0) die("unexpected missing meet");
        nm[c][d]=nm[d][c]=y; used|=1ull<<y; }
    if(k>63) die("new layer wider than 63");
    vector<u64> nadj(k,0); for(int c=0;c<k;c++) for(int d=0;d<k;d++) if(c!=d && nm[c][d]<nt) nadj[c]|=1ull<<d;
    int fb=1;
    if(mod){
      fb=diameter_bound(k,nadj); if(fb<0) return; if(k+fb>B) return;
      if(AUTW){ fb=1; if(k>AUTW) return; } else {
      // All entries made at the current weight level have the value anow, which is also what a
      // missing entry counts as; so the result does not depend on the order within a level and
      // the states of a level can be expanded in parallel.
      string prof=dist_profile(k,nadj); int anow=N-B; int w; bool found;
      { std::lock_guard<std::mutex> lk(firstA_mtx); auto it=firstA.find(prof); found=(it!=firstA.end()); w = found? it->second : anow; }
      if(w>fb) fb=w;
      if(k+fb>B) return;
      if(!found){ std::lock_guard<std::mutex> lk(firstA_mtx); firstA.emplace(move(prof),anow); } }
    } else {
      // lower semimodular: elements without a common lower cover have no common upper cover
      if(modeD){ u64 fk=(1ull<<k)-1; for(int c=0;c<k;c++) if(nadj[c]!=(fk&~(1ull<<c))){ fb=3; break; } }
      if(k+fb>B) return;
      if(ATOM && k<S.nat) return;   // Dowling-Wilson: every layer strictly between bottom and top has at least as many elements as there are atoms
      if(COATOM){ for(int x=0;x<nt;x++){ int cnt=0; for(int c=0;c<k;c++) if(D[c]>>x&1) cnt++; if(cnt<2) return; } }
    }
    // ---- orbit representative test: canonical form of the family under Gamma ----
    if(!trivialG){
      string best=famcanon(D);
      if(!seenFam.insert(best).second) return;
    }
    nTrans++;
    // ---- new group Gamma' ----
    vector<u64> E; vector<int> mu, firstMember; for(int c=0;c<k;c++){ if(c>0 && D[c]==D[c-1]) mu.back()++; else { E.push_back(D[c]); mu.push_back(1); firstMember.push_back(c); } }
    int q=E.size(); if(q>64) die("too many distinct sets");
    State NS; NS.nt=k;
    vector<int> setcls(q); iota(setcls.begin(),setcls.end(),0);
    vector<Perm> Hsets;
    if(trivialG){ Perm id(q); iota(id.begin(),id.end(),0); Hsets.push_back(id); }
    else {
      vector<vector<u64>> Eh(nH, vector<u64>(q));
      for(int h=0;h<nH;h++) for(int i=0;i<q;i++){ u64 m=E[i], r=0; while(m){ int x=ctz(m); m&=m-1; r|=1ull<<S.H[h][x]; } Eh[h][i]=r; }
      vector<pair<int,u64>> sigB(nt); for(int y=0;y<nt;y++){ u64 sg=0; for(int i=0;i<q;i++) if(E[i]>>y&1) sg|=1ull<<i; sigB[y]={S.cls[y],sg}; }
      auto oracle=[&](const vector<int>& sigma, u64 assigned)->bool{
        u64 img=0; { u64 m=assigned; while(m){ int i=ctz(m); m&=m-1; img|=1ull<<sigma[i]; } }
        vector<pair<int,u64>> B2(nt); for(int y=0;y<nt;y++) B2[y]={sigB[y].first, sigB[y].second&img}; sort(B2.begin(),B2.end());
        for(int h=0;h<nH;h++){ vector<pair<int,u64>> A(nt); for(int x=0;x<nt;x++){ u64 sg=0; u64 m=assigned; while(m){ int i=ctz(m); m&=m-1; if(Eh[h][i]>>x&1) sg|=1ull<<sigma[i]; } A[x]={S.cls[x],sg}; }
          sort(A.begin(),A.end()); if(A==B2) return true; }
        return false; };
      u64 allq = (q==64)? ~0ull : ((1ull<<q)-1);
      { vector<int> sigma(q); for(int i=0;i<q;i++) for(int j=i+1;j<q;j++){ if(mu[i]!=1||mu[j]!=1||pc(E[i])!=pc(E[j])) continue; if(setcls[j]!=j) continue; if(setcls[i]!=i) continue;
            iota(sigma.begin(),sigma.end(),0); sigma[i]=j; sigma[j]=i; if(oracle(sigma,allq)) setcls[j]=i; } }
      vector<int> sigma(q,-1); u64 usedImg=0; u64 assigned=0;
      function<void(int)> rs=[&](int i){
        if(i==q){ if(oracle(sigma,allq)){ Perm p(q); for(int t=0;t<q;t++) p[t]=sigma[t]; Hsets.push_back(p); } return; }
        int prev=-1; for(int t=i-1;t>=0;t--) if(setcls[t]==setcls[i]){ prev=t; break; }
        for(int j=0;j<q;j++){ if(usedImg>>j&1) continue; if(mu[j]!=mu[i]||pc(E[j])!=pc(E[i])) continue;
          if(prev>=0){ if(setcls[j]!=setcls[sigma[prev]] || j<sigma[prev]) continue; }
          else { bool ok=true; for(int t=0;t<j;t++) if(setcls[t]==setcls[j] && !(usedImg>>t&1)) { ok=false; break; } if(!ok) continue; }
          sigma[i]=j; usedImg|=1ull<<j; assigned|=1ull<<i;
          if(oracle(sigma,assigned)) rs(i+1);
          usedImg&=~(1ull<<j); assigned&=~(1ull<<i); sigma[i]=-1; }
      };
      rs(0);
      if(Hsets.empty()) die("identity not found in new group");
    }
    NS.cls.assign(k,0);
    for(int i=0;i<q;i++){ int rep = (mu[i]>1)? firstMember[i] : firstMember[setcls[i]]; for(int t=0;t<mu[i];t++) NS.cls[firstMember[i]+t]=rep; }
    for(auto& sg: Hsets){ Perm p(k); for(int i=0;i<q;i++) for(int t=0;t<mu[i];t++) p[firstMember[i]+t]=firstMember[sg[i]]+t; NS.H.push_back(p); }
    // ---- new Y ----
    vector<int> oldidx; { u64 m=used; while(m){ int y=ctz(m); m&=m-1; oldidx.push_back(y); } }
    int ny2=k+oldidx.size(); if(ny2>64) die("Y larger than 64");
    vector<int> pos(ny,-1); for(size_t i=0;i<oldidx.size();i++) pos[oldidx[i]]=k+i;
    NS.ny=ny2; NS.below.assign(ny2,0); NS.lev1=0;
    for(size_t i=0;i<oldidx.size();i++){ int y=oldidx[i]; u64 m=S.below[y]&used, r=0; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<pos[z]; } NS.below[k+i]=r; if(y<nt) NS.lev1|=1ull<<(k+i); }
    for(int c=0;c<k;c++){ u64 r=1ull<<c; u64 dc=D[c]; while(dc){ int a=ctz(dc); dc&=dc-1; u64 m=S.below[a]&used; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<pos[z]; } } NS.below[c]=r; }
    NS.fut=fb; NS.nat=S.nat;
    if(fb>255) die("fut too large");
    out.push_back(Pending{make_key(NS),(u8)k,(u8)fb});
  };

  // ---- singles ----
  vector<int> lo(nt,0), hiAllowed(nt,0);
  function<void(int)> rec_s=[&](int a){
    if(a==nt){ process(); return; }
    u64 memb=0; for(size_t i=0;i<cl.size();i++) if(cl[i]>>a&1) memb|=1ull<<i;
    int hi=hiAllowed[a];
    // non-increasing within current class (same twin class, same clique memberships)
    for(int p=a-1;p>=0;p--) if(S.cls[p]==S.cls[a]){ u64 mp=0; for(size_t i=0;i<cl.size();i++) if(cl[i]>>p&1) mp|=1ull<<i; if(mp==memb){ hi=min(hi,msing[p]); break; } }
    for(int v=lo[a];v<=hi;v++){ msing[a]=v; int c=famcost(); if(c<0 || c>B) break; rec_s(a+1); }
    msing[a]=lo[a];
  };
  // ---- cliques ----
  auto Free=[&](int x)->u64{ return allowed[x]&~cov[x]; };
  auto finish=[&](){
      if(cl.size()>60) die("too many cliques");
      for(int x=0;x<nt;x++){ bool ok=true; bool inCl=false; smeet[x].assign(cl.size(),-1);
        for(size_t i=0;i<cl.size();i++){ if(cl[i]>>x&1){ inCl=true; continue; } int y=setmeet(1ull<<x,cl[i]); if(y<0){ ok=false; break; } smeet[x][i]=y; }
        lo[x]=inCl?0:1; hiAllowed[x]=(ok && !ATOM)? maxMembers : 0; if((!ok || ATOM) && !inCl){ for(int z=0;z<nt;z++) msing[z]=0; return; } msing[x]=lo[x]; }
      { int c=famcost(); if(c<0 || c>B){ for(int x=0;x<nt;x++) msing[x]=0; return; } }
      rec_s(0); for(int x=0;x<nt;x++) msing[x]=0; };
  // add line K if it satisfies the lattice condition against the lines chosen so far; then call next
  auto with_line=[&](u64 K, const function<void()>& next){
        int ncl=cl.size(); vector<int> row(ncl+1,-1);
        for(int j=0;j<ncl;j++){ int y=setmeet(K,cl[j]); if(y<0) return; row[j]=y; }
        vector<u64> save=cov; u64 m=K; while(m){ int x=ctz(m); m&=m-1; cov[x]|=K&~(1ull<<x); }
        cl.push_back(K); for(int j=0;j<ncl;j++) clmeet[j].push_back(row[j]); clmeet.push_back(row);
        next();
        clmeet.pop_back(); for(int j=0;j<ncl;j++) clmeet[j].pop_back(); cl.pop_back(); cov=save; };
  // optional lines (no required pair): generated in increasing order of their two smallest points
  function<void(int,int)> rec_opt=[&](int pa,int pb){
    finish();
    if((int)cl.size()+1>maxMembers) return;
    for(int a=max(pa,0);a<nt;a++) for(int b=(a==pa? pb+1 : a+1); b<nt; b++){
      if(!(Free(a)>>b&1)) continue;
      u64 X=Free(a)&Free(b)&~((2ull<<b)-1);
      vector<int> xs; { u64 m=X; while(m){ xs.push_back(ctz(m)); m&=m-1; } }
      function<void(int,u64)> sub=[&](int i,u64 K){
        if(i==(int)xs.size()){ with_line(K,[&](){ rec_opt(a,b); }); return; }
        sub(i+1,K);
        int x=xs[i]; if((K&~Free(x))==0) sub(i+1,K|1ull<<x); };
      sub(0,(1ull<<a)|(1ull<<b));
    }
  };
  // Stanton-Kalbfleisch: a linear space on v points with a line of k < v points has at least
  // 1 + k^2 (v-k)/(v-1) lines.  Applies when all pairs of T are adjacent (then the members with
  // at least two elements form a linear space on T).
  vector<char> okSize(nt+1,1);
  auto setOkSize=[&](){ if(!(modeU && allAdj) || nt<3) return; for(int k2=2;k2<nt;k2++){ long long num=(long long)k2*k2*(nt-k2), den=nt-1; long long need=1+(num+den-1)/den; okSize[k2]= need<=maxMembers; } };
  function<void()> rec_c=[&](){
    int a=-1; for(int x=0;x<nt;x++) if(required[x]&~cov[x]){ a=x; break; }
    if(a<0){ if(mod) finish(); else rec_opt(0,0); return; }
    if((int)cl.size()+1>maxMembers) return;
    { int need=1; for(int x=0;x<nt;x++){ u64 u=required[x]&~cov[x]; if(!u) continue; for(u64 K: cl) if(!(K>>x&1)) need=max(need,pc(u&K)); }
      if((int)cl.size()+need>maxMembers) return; }
    if(pairOK){ // pair-counting bound: a future line avoids every saturated point z, and meets each line
      // through z at most once, so it has at most r_z points adjacent to z.
      int P=0, maxdeg=0; u64 unsat=0; for(int x=0;x<nt;x++){ int d=pc(adj[x]&~cov[x]); P+=d; maxdeg=max(maxdeg,d); if(d) unsat|=1ull<<x; } P/=2;
      int Lmax=maxdeg+1;
      for(int z=0;z<nt;z++) if(adj[z] && !(unsat>>z&1)){ int rz=0; for(u64 K: cl) if(K>>z&1) rz++; Lmax=min(Lmax, rz+pc(unsat&~adj[z])); }
      if(modeU && allAdj){ int mx=0; for(u64 K: cl) mx=max(mx,pc(K)); if(mx) Lmax=min(Lmax,nt-mx+1); while(Lmax>2 && !okSize[Lmax]) Lmax--; }
      if(Lmax<2) Lmax=2;
      if(modeU && allAdj && !cl.empty()){ // lines through x: at least rlb[x]; a line K meets 1 + sum_{x in K}(r_x - 1) lines
        int rlb[64]; for(int x=0;x<nt;x++){ int rz=0; for(u64 K: cl) if(K>>x&1) rz++; int u=pc(adj[x]&~cov[x]); rlb[x]=rz+(u+Lmax-2)/(Lmax-1); }
        int ncl=cl.size();
        for(int x=0;x<nt;x++){ int off=0; for(u64 K: cl) if(!(K>>x&1)) off++; if(rlb[x]+off>maxMembers) return; }
        for(u64 K: cl){ int tot=1; u64 m=K; while(m){ int x=ctz(m); m&=m-1; tot+=rlb[x]-1; } if(tot>maxMembers) return; }
        (void)ncl; }
      int per=Lmax*(Lmax-1)/2; int needL=(P+per-1)/per;
      if((int)cl.size()+needL>maxMembers) return; }
    // isomorph rejection of partial clique sets (equivalent partial sets have equivalent completions);
    // done after the cheap bounds because the canonical form is the expensive step
    if(!trivialG && !cl.empty()){
      // the table is only a cache: when it is full, new configurations are no longer recorded
      // (they are then explored again, and duplicates among complete families are still removed)
      if(seenPart.size()<SEENPART_CAP){ if(!seenPart.insert(famcanon(cl)).second) return; }
      else if(seenPart.count(famcanon(cl))) return; }
    u64 U_a=required[a]&~cov[a]; int b=ctz(U_a);
    u64 X=Free(a)&Free(b)&~(1ull<<b)&~(1ull<<a);
    vector<int> xs; { u64 m=X; while(m){ xs.push_back(ctz(m)); m&=m-1; } }
    // de Bruijn-Erdos: the lines meeting a set Q of pairwise adjacent points in >= 2 points
    // form a linear space on Q, so unless one line contains Q there are at least |Q| lines.
    u64 forced=0;
    { u64 Q=(1ull<<a)|(1ull<<b); u64 cand=adj[a]&adj[b];
      while(cand){ int best=-1, bd=-1; u64 m=cand; while(m){ int x=ctz(m); m&=m-1; int d=pc(adj[x]&cand)+((X>>x&1)?64:0); if(d>bd){ bd=d; best=x; } } Q|=1ull<<best; cand&=adj[best]; }
      if(pc(Q)>maxMembers){ if(Q&~(X|(1ull<<a)|(1ull<<b))) return; forced=Q; } }
    vector<u64> memb(nt,0); for(size_t i=0;i<cl.size();i++) for(int x=0;x<nt;x++) if(cl[i]>>x&1) memb[x]|=1ull<<i;
    function<void(int,u64)> sub=[&](int i,u64 K){
      if(i==(int)xs.size()){
        if(!okSize[pc(K)]) return;
        for(int x=0;x<nt;x++) if(!(K>>x&1)) for(int y=x+1;y<nt;y++) if((K>>y&1) && S.cls[y]==S.cls[x] && memb[y]==memb[x]) return;
        if(DIST){ // distributive: no three elements of a line with a common pairwise meet
          int e[64], ne=0; u64 mm=K; while(mm){ e[ne++]=ctz(mm); mm&=mm-1; }
          for(int p=0;p<ne;p++) for(int q2=p+1;q2<ne;q2++) for(int r2=q2+1;r2<ne;r2++) if(meet[e[p]][e[q2]]==meet[e[p]][e[r2]] && meet[e[p]][e[q2]]==meet[e[q2]][e[r2]]) return; }
        if(mod){ int ncl=cl.size();
          // Plane condition (a consequence of modularity, one layer ahead)
          for(int j=0;j<ncl;j++) if(pc(cl[j]&K)==1){ u64 un=cl[j]|K; int np=0; u64 Pi[64];
              for(int t=0;t<ncl;t++) if(pc(cl[t]&un)>=2) Pi[np++]=cl[t];
              for(int t=0;t<np;t++){ if(!(Pi[t]&K)) return; }
              for(int t=0;t<np;t++) for(int u=t+1;u<np;u++) if(!(Pi[t]&Pi[u])) return; }
          for(int j=0;j<ncl;j++) for(int t=j+1;t<ncl;t++) if(pc(cl[j]&cl[t])==1){ u64 un=cl[j]|cl[t]; if(pc(K&un)<2) continue;
              for(int u=0;u<ncl;u++) if(pc(cl[u]&un)>=2 && !(cl[u]&K)) return; } }
        with_line(K,[&](){ rec_c(); }); return; }
      int x=xs[i];
      if(!(forced>>x&1)) sub(i+1,K);
      if((K&~Free(x))==0) sub(i+1,K|1ull<<x);
    };
    sub(0,(1ull<<a)|(1ull<<b));
  };
  maxMembers = B-1; if(maxMembers<1) maxMembers=1;
  if(AUTW) maxMembers=AUTW;
  if(ATOM && S.nat>B-1){ // by Dowling-Wilson only the top can follow
    out.push_back(Pending{string(),1,0}); nTrans++; return; }
  setOkSize();
  rec_c();
}

int main(int argc,char**argv){
  N=atoi(argv[1]); const char* dualfile=argc>2?argv[2]:nullptr; verbose=true;
  string mode=argc>3?argv[3]:"modular";
  if(mode=="modular"){} else if(mode=="dist"){ DIST=true; }
  else if(mode=="usm"){ modeD=false; } else if(mode=="lsm"){ modeU=false; }
  else if(mode=="graded"){ modeU=modeD=false; }
  else if(mode=="geometric"){ modeD=false; ATOM=true; } else if(mode=="cogeometric"){ modeU=false; COATOM=true; }
  else if(mode=="aut-modular"){ AUTW=N; } else if(mode=="aut-dist"){ AUTW=N; DIST=true; }
  else { fprintf(stderr,"unknown mode\n"); return 1; }
  if(AUTW){
    // layers2 W out.txt aut-modular|aut-dist : the finite automaton of the modular (distributive) lattices
    // all of whose layers have at most W elements; output format as for src/bounded (state 0 = one-element layer)
    int Wb=AUTW; N=1000000; const char* outf=argv[2];
    { static string single="__single__"; idx[single]=0; slots.push_back({&idx.find(single)->first,0,0,1,0,true}); }
    vector<vector<u32>> trs(1); trs[0].push_back(0);          // one new element above a one-element layer
    for(int m=2;m<=Wb;m++){ State NS; NS.nt=m; NS.ny=m+1; NS.below.assign(m+1,0); for(int c=0;c<m;c++) NS.below[c]=(1ull<<c)|(1ull<<m); NS.below[m]=1ull<<m; NS.lev1=1ull<<m;
      NS.cls.assign(m,0); Perm id(m); iota(id.begin(),id.end(),0); NS.H={id}; NS.fut=1; trs[0].push_back(intern_key(make_key(NS),m,1)); }
    for(size_t sid=1; sid<slots.size(); sid++){ vector<Pending> pend; expand(sid,100000,pend); trs.emplace_back();
      for(auto& p: pend) trs[sid].push_back(p.key.empty()? 0 : (u32)intern_key(p.key,p.nt,p.fut));
      if(sid%100000==0) fprintf(stderr,"expanded %zu of %zu states\n",sid,slots.size()); }
    FILE* f=fopen(outf,"w"); fprintf(f,"%zu\n",slots.size()); unsigned long long ntr=0;
    for(size_t sid=0; sid<slots.size(); sid++){ fprintf(f,"%zu %d %zu",sid,(int)slots[sid].nt,trs[sid].size()); for(u32 t: trs[sid]) fprintf(f," %u",t); fprintf(f,"\n"); ntr+=trs[sid].size(); }
    fclose(f); fprintf(stderr,"W=%d states=%zu transitions=%llu\n",Wb,slots.size(),ntr); return 0; }
  if(dualfile && !strcmp(dualfile,"-")) dualfile=nullptr;
  int nthreads=argc>4?atoi(argv[4]):1;
  const char* ckfile=argc>5?argv[5]:nullptr;
  const bool mod = modeU && modeD;
  const bool storeTr = mod;            // modular mode keeps the transitions (expansion order matters there)
  const bool tag = dualfile!=nullptr;  // tag the counts by the number of atoms (for the duality table)
  { static string single="__single__"; idx[single]=0; slots.push_back({&idx.find(single)->first,0,0,1,0,true}); }
  vector<unordered_map<u64,u128>> by(N+2); vector<u128> vi(N+2,0); map<array<int,3>,u128> viAB;
  int astart=2;
  u64 ntrStored=0;
  auto put_tr=[&](int sid, const vector<u32>& tr){
    if(trChunks.empty() || trChunks.back().size()+tr.size()>trChunks.back().capacity()){ trChunks.emplace_back(); trChunks.back().reserve(max(TRCHUNK,tr.size())); }
    Slot& sl=slots[sid]; sl.trOff=((u64)(trChunks.size()-1)<<32)|trChunks.back().size(); sl.trCnt=tr.size(); sl.expanded=true;
    trChunks.back().insert(trChunks.back().end(),tr.begin(),tr.end()); ntrStored+=tr.size(); };
  const u64 CKMAGIC=0x4c41594552533244ull;
  auto save_ck=[&](int adone){
    string tmp=string(ckfile)+".tmp"; FILE* f=fopen(tmp.c_str(),"wb"); if(!f) die("cannot write checkpoint");
    u64 hdr[4]={CKMAGIC,(u64)N,(u64)adone,(u64)slots.size()}; fwrite(hdr,8,4,f);
    for(size_t i=1;i<slots.size();i++){ const Slot& sl=slots[i]; u32 len=sl.key->size(); fwrite(&len,4,1,f); fwrite(sl.key->data(),1,len,f); fwrite(&sl.nt,1,1,f); fwrite(&sl.fut,1,1,f);
      u8 ex=sl.expanded; fwrite(&ex,1,1,f); if(ex){ fwrite(&sl.trCnt,4,1,f); fwrite(trChunks[sl.trOff>>32].data()+(u32)sl.trOff,4,sl.trCnt,f); } }
    fwrite(vi.data(),sizeof(u128),N+2,f);
    for(int a2=adone+1;a2<=N;a2++){ u64 cnt=by[a2].size(); fwrite(&cnt,8,1,f); for(auto& kv: by[a2]){ fwrite(&kv.first,8,1,f); fwrite(&kv.second,sizeof(u128),1,f); } }
    { u64 cnt=firstA.size(); fwrite(&cnt,8,1,f); for(auto& kv: firstA){ u32 len=kv.first.size(); fwrite(&len,4,1,f); fwrite(kv.first.data(),1,len,f); fwrite(&kv.second,sizeof(int),1,f); } }
    { u64 cnt=viAB.size(); fwrite(&cnt,8,1,f); for(auto& kv: viAB){ fwrite(kv.first.data(),sizeof(int),3,f); fwrite(&kv.second,sizeof(u128),1,f); } }
    if(fclose(f)) die("checkpoint write failed"); rename(tmp.c_str(),ckfile);
    fprintf(stderr,"checkpoint written after acc=%d (%zu states)\n",adone,slots.size()); };
  auto load_ck=[&]()->bool{
    FILE* f=fopen(ckfile,"rb"); if(!f) return false;
    auto rd=[&](void* p,size_t sz,size_t n){ if(fread(p,sz,n,f)!=n) die("bad checkpoint"); };
    u64 hdr[4]; rd(hdr,8,4); if(hdr[0]!=CKMAGIC || hdr[1]!=(u64)N) die("bad checkpoint");
    string key; vector<pair<int,vector<u32>>> trs;
    for(u64 i=1;i<hdr[3];i++){ u32 len; u8 nt,fut,ex; rd(&len,4,1); key.resize(len); rd(&key[0],1,len); rd(&nt,1,1); rd(&fut,1,1); rd(&ex,1,1);
      if(intern_key(key,nt,fut)!=(int)i) die("bad checkpoint order");
      if(ex){ u32 c; rd(&c,4,1); vector<u32> tr(c); if(c) rd(tr.data(),4,c); put_tr(i,tr); } }
    rd(vi.data(),sizeof(u128),N+2);
    for(int a2=hdr[2]+1;a2<=N;a2++){ u64 cnt; rd(&cnt,8,1); for(u64 j=0;j<cnt;j++){ u64 k; u128 v; rd(&k,8,1); rd(&v,sizeof(u128),1); by[a2][k]=v; } }
    { u64 cnt; rd(&cnt,8,1); for(u64 j=0;j<cnt;j++){ u32 len; int v; rd(&len,4,1); key.resize(len); rd(&key[0],1,len); rd(&v,sizeof(int),1); firstA[key]=v; } }
    { u64 cnt; rd(&cnt,8,1); for(u64 j=0;j<cnt;j++){ array<int,3> k; u128 v; rd(k.data(),sizeof(int),3); rd(&v,sizeof(u128),1); viAB[k]=v; } }
    fclose(f); astart=hdr[2]+1; fprintf(stderr,"resumed from checkpoint after acc=%d (%zu states)\n",(int)hdr[2],slots.size()); return true; };
  // from the single-element frontier: m >= 1 new elements all covering it
  // (m = 1 gives the 2-element chain)
  if(!(ckfile && load_ck())){ for(int m=1;1+m+(m>1?1:0)<=N;m++){ if(m==1){ vi[2]+=1; viAB[{2,1,1}]+=1; continue; }
      if(m>255) die("too many atoms");
      State NS; NS.nt=m; NS.ny=m+1; NS.below.assign(m+1,0); for(int c=0;c<m;c++) NS.below[c]=(1ull<<c)|(1ull<<m); NS.below[m]=1ull<<m; NS.lev1=1ull<<m;
      NS.cls.assign(m,0); Perm id(m); iota(id.begin(),id.end(),0); NS.H={id}; NS.fut=1; if(ATOM) NS.nat=m;
      { vector<u64> full(m); for(int c=0;c<m;c++) full[c]=((1ull<<m)-1)&~(1ull<<c); firstA.emplace(dist_profile(m,full),1); }
      int t=intern_key(make_key(NS),m,1); by[1+m][((u64)t<<8)|(tag?m:0)]+=1; } }
  time_t t0=time(0), tck=time(0); u64 ncells=0;
  auto store_tr=[&](int sid, vector<Pending>& pend){
    vector<u32> tr; tr.reserve(pend.size());
    for(auto& p: pend) tr.push_back(p.key.empty()? SINGLE : (u32)intern_key(p.key,p.nt,p.fut));
    sort(tr.begin(),tr.end()); put_tr(sid,tr); };
  for(int a=astart;a<=N;a++){
    vector<pair<u64,u128>> items(by[a].begin(),by[a].end()); unordered_map<u64,u128>().swap(by[a]);
    sort(items.begin(),items.end(),[](const pair<u64,u128>&x,const pair<u64,u128>&y){return x.first<y.first;});
    ncells+=items.size();
    const size_t BATCH=64;   // small batches: the pending targets of a batch are held in memory
    auto run_batch=[&](const vector<int>& todo, size_t b0, size_t b1, vector<vector<Pending>>& res){
      if(nthreads<=1){ for(size_t i=b0;i<b1;i++) expand(todo[i],N-a,res[i-b0]); }
      else { std::atomic<size_t> next{b0}; vector<std::thread> th;
        for(int t=0;t<nthreads;t++) th.emplace_back([&](){ for(;;){ size_t i=next.fetch_add(1); if(i>=b1) break; expand(todo[i],N-a,res[i-b0]); } });
        for(auto& t: th) t.join(); } };
    if(storeTr){
      // expand the states that are new at this weight, then propagate along the stored transitions
      vector<int> todo; { int last=-1; for(auto& it: items){ int sid=it.first>>8; if(sid!=last && !slots[sid].expanded) todo.push_back(sid); last=sid; } }
      for(size_t b0=0;b0<todo.size();b0+=BATCH){ size_t b1=min(todo.size(),b0+BATCH); vector<vector<Pending>> res(b1-b0);
        run_batch(todo,b0,b1,res); for(size_t i=b0;i<b1;i++) store_tr(todo[i],res[i-b0]); }
      for(auto& it: items){ int sid=it.first>>8; int m=it.first&255; u128 c=it.second;
        const Slot sl=slots[sid]; const u32* tr=trChunks[sl.trOff>>32].data()+(u32)sl.trOff; int ntop=sl.nt;
        for(u32 i=0;i<sl.trCnt;i++){ int t=tr[i]; if(t==SINGLE){ if(a+1<=N){ vi[a+1]+=c; if(tag) viAB[{a+1,m,ntop}]+=c; } } else { int a2=a+slots[t].nt; if(a2+slots[t].fut<=N) by[a2][((u64)t<<8)|m]+=c; } }
      }
    } else {
      // expand every (state, weight) cell and propagate at once; nothing is stored
      vector<int> todo(items.size()); for(size_t i=0;i<items.size();i++) todo[i]=items[i].first>>8;
      for(size_t b0=0;b0<todo.size();b0+=BATCH){ size_t b1=min(todo.size(),b0+BATCH); vector<vector<Pending>> res(b1-b0);
        run_batch(todo,b0,b1,res);
        for(size_t i=b0;i<b1;i++){ u128 c=items[i].second;
          for(auto& p: res[i-b0]){ if(p.key.empty()){ if(a+1<=N) vi[a+1]+=c; }
            else { int t=intern_key(p.key,p.nt,p.fut); int a2=a+slots[t].nt; if(a2+slots[t].fut<=N) by[a2][(u64)t<<8]+=c; } } } }
    }
    if(verbose) fprintf(stderr,"acc=%d states=%zu cells=%llu storedtrans=%llu families=%llu nauty=%llu %lds\n",a,slots.size(),(unsigned long long)ncells,(unsigned long long)ntrStored,(unsigned long long)nFam.load(),(unsigned long long)nNauty.load(),(long)(time(0)-t0));
    { static const long ckint = getenv("LAYERS_CK_SECS")? atol(getenv("LAYERS_CK_SECS")) : 600; if(ckfile && a<N && time(0)-tck>=ckint){ save_ck(a); tck=time(0); } }
  }
  if(dualfile){ FILE* fo=fopen(dualfile,"w"); for(auto& kv: viAB) fprintf(fo,"%d %d %d %s\n",kv.first[0],kv.first[1],kv.first[2],to_s(kv.second).c_str()); fclose(fo); }
  vector<u128> f(N+2,0); f[1]=1;
  for(int n=2;n<=N;n++){ u128 s=0; for(int k=2;k<=n;k++) s+=vi[k]*f[n-k+1]; f[n]=s; }
  for(int n=1;n<=N;n++) printf("%d %s %s\n",n,to_s(vi[n]).c_str(),to_s(f[n]).c_str());
  fprintf(stderr,"states=%zu families=%llu trans=%llu nauty=%llu\n",slots.size(),(unsigned long long)nFam.load(),(unsigned long long)nTrans.load(),(unsigned long long)nNauty.load());
}


==> anc/src/modular.cpp <==
// Frontier DP for unlabeled MODULAR lattices (OEIS A006981), experimental.
//
// A finite lattice is modular iff it is upper and lower semimodular; such
// lattices are graded.  Build the lattice layer by layer from the bottom.
// Let T = L_r be the current top layer and Y = { a ^ b : a, b in T } (pairwise
// meets, T itself included), as a poset, with the elements of rank r-1 marked.
// Call a, b in T adjacent if a ^ b has rank r-1.  The next layer is a family of
// subsets D_c of T (the lower covers of the new elements c) such that
//   (1,2) the D_c with |D_c| >= 2 partition the adjacent pairs into cliques,
//   (G)   every element of T lies in some D_c,
//   (3)   for all c != d the set { a ^ b : a in D_c, b in D_d } has a maximum
//         (this is c ^ d).
// These conditions and the next (Y', marks) only depend on (Y, marks), so the DP
// state is (Y, marks, Gamma), Gamma = image of the automorphism group of the
// lower part on T.  Gamma is stored as: twin classes of T (Gamma contains the
// full symmetric group on each class) plus the explicit list H of the elements
// that are monotone on every class.
//
// usage: modular N [dualfile] [dist]
//   with a third argument only distributive lattices are counted (no interval of length 2
//   with three atoms); the result must equal A072361/A006982, which checks this program
//   against the independent distributive DP.
//   prints n, vi(n), f(n); with dualfile also writes "n atoms coatoms count" for the
//   vertically indecomposable lattices (must be symmetric in atoms/coatoms: the class is self-dual)
#include <bits/stdc++.h>
#define MAXN 128
#include <nauty/nauty.h>
#include <nauty/nautinv.h>
using namespace std;
typedef uint8_t u8; typedef uint32_t u32; typedef uint64_t u64; typedef unsigned __int128 u128;
static int N; static bool verbose=false; static bool DIST=false;
static inline int pc(u64 x){ return __builtin_popcountll(x); }
static inline int ctz(u64 x){ return __builtin_ctzll(x); }
typedef vector<u8> Perm;
static string to_s(u128 x){ if(!x) return "0"; string s; while(x){ s+=char('0'+(int)(x%10)); x/=10;} reverse(s.begin(),s.end()); return s; }

struct State {
  int ny=0, nt=0;            // |Y|, |T|; T = elements 0..nt-1
  vector<u64> below;         // below[y] = mask of z <= y (reflexive)
  u64 lev1=0;                // elements of rank r-1
  vector<u8> cls;            // twin class id (= min member) of each T element
  vector<Perm> H;            // monotone transversal (always contains identity)
  int fut=0;                 // lower bound on the number of elements still to come
  bool expanded=false; vector<int> tr;
};
static vector<State> states; static unordered_map<string,int> idx;
static const int SINGLE=0;
// Duality bound.  In a modular lattice rank(a v b) - r = r - rank(a ^ b) = distance of a, b in the
// adjacency graph of layer r.  The part of the lattice above a layer is, upside down, a lower part
// of the dual lattice with the same distance matrix.  So a frontier can only be completed with w
// further elements if some lower part with the same distance profile has w elements below its top
// layer.  firstA[profile] = least such w seen (the DP runs in increasing weight, so the first is least).
static unordered_map<string,int> firstA;
static string dist_profile(int k, const vector<u64>& adj){
  vector<string> rows(k);
  for(int s0=0;s0<k;s0++){ string r; u64 seen=1ull<<s0, fr=seen; int d=0; while(true){ u64 nx=0,f=fr; while(f){ int x=__builtin_ctzll(f); f&=f-1; nx|=adj[x]; } nx&=~seen; if(!nx) break; d++; r.append(__builtin_popcountll(nx),(char)d); seen|=nx; fr=nx; } rows[s0]=r; }
  sort(rows.begin(),rows.end()); string out; for(auto& r: rows){ out+=r; out.push_back((char)255); } return out; }
static u64 nTrans=0, nFam=0, nNauty=0;

static inline u64 mix64(u64 x){ x^=x>>31; x*=0x7fb5d329728ea185ull; x^=x>>27; x*=0x81dadef4bc2dd44dull; x^=x>>33; return x; }
static void die(const char* s){ fprintf(stderr,"FATAL: %s\n",s); exit(1); }

// ---- canonical labelling of a vertex-coloured digraph on n <= 128 vertices ----
// col[v]: colour class index (cells ordered by colour); arcs given by rows of masks (2 words)
static void nauty_canon(int n, const vector<array<u64,2>>& arcs, const vector<int>& col, vector<int>& lab_out, string* canon_str){
  static DEFAULTOPTIONS_DIGRAPH(options); static statsblk stats; nNauty++;
  int m=SETWORDSNEEDED(n);
  static graph g[MAXN*2], cg[MAXN*2]; static int lab[MAXN], ptn[MAXN], orbits[MAXN];
  memset(g,0,sizeof(graph)*(size_t)m*n);
  for(int i=0;i<n;i++) for(int j=0;j<n;j++) if(arcs[i][j>>6]>>(j&63)&1) g[(size_t)i*m+SETWD(j)]|=bit[SETBT(j)];
  vector<int> id(n); iota(id.begin(),id.end(),0);
  stable_sort(id.begin(),id.end(),[&](int a,int b){ return col[a]<col[b]; });
  for(int i=0;i<n;i++){ lab[i]=id[i]; ptn[i]=(i+1<n && col[id[i]]==col[id[i+1]])?1:0; }
  options.getcanon=TRUE; options.defaultptn=FALSE;
  densenauty(g,lab,ptn,orbits,&options,&stats,m,n,cg);
  lab_out.assign(lab,lab+n);
  if(canon_str){ canon_str->assign((const char*)cg, sizeof(graph)*m*n); }
}

// make a permutation of T monotone on classes (classes given by cls ids)
static void monotone(Perm& p, const vector<u8>& cls, int nt){
  // group elements by class; image of a class is a class; map sorted -> sorted
  vector<vector<int>> mem(nt); for(int i=0;i<nt;i++) mem[cls[i]].push_back(i);
  Perm q(nt);
  for(int c=0;c<nt;c++) if(!mem[c].empty()){ vector<int> im; for(int x: mem[c]) im.push_back(p[x]); sort(im.begin(),im.end()); for(size_t i=0;i<mem[c].size();i++) q[mem[c][i]]=im[i]; }
  p=q;
}

static int diameter_bound(int nt, const vector<u64>& adj){
  // returns -1 if adjacency graph disconnected, else lower bound on remaining elements
  if(nt<=1) return 0;
  int diam=0;
  for(int s=0;s<nt;s++){ u64 seen=1ull<<s, fr=seen; int d=0; while(true){ u64 nx=0; u64 f=fr; while(f){ int x=ctz(f); f&=f-1; nx|=adj[x]; } nx&=~seen; if(!nx) break; seen|=nx; fr=nx; d++; }
    if(pc(seen)!=nt) return -1; diam=max(diam,d); }
  if(diam<=1) return 1;
  // every element of the next layer covers at most one element of an independent
  // set, and covers something; so the next layer has at least g elements, and its
  // own diameter is at least diam-1.
  u64 rem=(nt==64)?~0ull:((1ull<<nt)-1); int g=0;
  while(rem){ int best=-1, bd=1000; u64 m=rem; while(m){ int x=ctz(m); m&=m-1; int d=pc(adj[x]&rem); if(d<bd){ bd=d; best=x; } } g++; rem&=~(adj[best]|1ull<<best); }
  return max(2*(diam-1)+1, g+2*(diam-2)+1);
}

// Canonical form of a family of subsets of T under permutations of T inside the
// twin classes (and arbitrary reordering of the family), without nauty.
// Columns (members) are ordered by an invariant hash; this is canonical as soon
// as equal hashes only occur for equal sets.  Returns false if that fails.
static bool fam_fast(int nt, int k, const vector<u64>& D, const vector<u8>& cls, string& out){
  u64 row[64], col[64], r0[64], c0[64];
  for(int x=0;x<nt;x++) row[x]=r0[x]=mix64(cls[x]+11);
  for(int c=0;c<k;c++) col[c]=c0[c]=mix64(pc(D[c])*131+5);
  for(int round=0;round<3;round++){
    for(int c=0;c<k;c++){ u64 sm=0; u64 m=D[c]; while(m){ int x=ctz(m); m&=m-1; sm+=mix64(row[x]^0x55aa55aaull); } col[c]=mix64(c0[c]*3+mix64(sm)); }
    for(int x=0;x<nt;x++){ u64 sm=0; for(int c=0;c<k;c++) if(D[c]>>x&1) sm+=mix64(col[c]^0x77117711ull); row[x]=mix64(r0[x]*5+mix64(sm)); }
  }
  int id[64]; for(int c=0;c<k;c++) id[c]=c;
  sort(id,id+k,[&](int a,int b){ return col[a]<col[b] || (col[a]==col[b] && D[a]<D[b]); });
  for(int i=0;i+1<k;i++) if(col[id[i]]==col[id[i+1]] && D[id[i]]!=D[id[i+1]]) return false;
  // row signatures over canonical column positions
  vector<pair<int,u64>> sig(nt); for(int x=0;x<nt;x++){ u64 sg=0; for(int i=0;i<k;i++) if(D[id[i]]>>x&1) sg|=1ull<<i; sig[x]={cls[x],sg}; }
  sort(sig.begin(),sig.end());
  out.clear(); for(auto& p: sig){ out.push_back((char)p.first); out.append((const char*)&p.second,8); } out.push_back('F');
  return true;
}

// register a state from raw data (T = first nt elements); G: classes + H in raw labels
static int intern(State& S){
  int ny=S.ny, nt=S.nt;
  // canonical labelling: digraph y -> z for z < y, colours T / lev1 / deeper
  vector<array<u64,2>> arcs(ny); vector<int> col(ny);
  for(int y=0;y<ny;y++){ arcs[y]={S.below[y]&~(1ull<<y),0}; col[y]= y<nt?0:((S.lev1>>y&1)?1:2); }
  vector<int> np(ny);
  { // fast path: refine colours by hashing; if the partition is discrete it is a canonical order
    vector<u64> h(ny), h2(ny); vector<u64> above(ny,0);
    for(int y=0;y<ny;y++){ u64 m=S.below[y]&~(1ull<<y); while(m){ int z=ctz(m); m&=m-1; above[z]|=1ull<<y; } }
    for(int y=0;y<ny;y++) h[y]=mix64(col[y]*1000003ull+pc(S.below[y])*1009ull+pc(above[y])+7);
    for(int round=0;round<3;round++){ for(int y=0;y<ny;y++){ u64 s1=0,s2=0; u64 m=S.below[y]&~(1ull<<y); while(m){ int z=ctz(m); m&=m-1; s1+=mix64(h[z]^0x1234567ull); } m=above[y]; while(m){ int z=ctz(m); m&=m-1; s2+=mix64(h[z]^0xabcdef01ull); }
        h2[y]=mix64(h[y]*3+mix64(s1)*5+mix64(s2+77)*7); } h=h2; }
    vector<int> id(ny); iota(id.begin(),id.end(),0);
    sort(id.begin(),id.end(),[&](int a,int b){ return col[a]<col[b] || (col[a]==col[b] && h[a]<h[b]); });
    bool discrete=true; for(int i=0;i+1<ny;i++) if(col[id[i]]==col[id[i+1]] && h[id[i]]==h[id[i+1]]){ discrete=false; break; }
    if(discrete){ for(int i=0;i<ny;i++) np[id[i]]=i; }
    else { // nauty, with the refined colours as cells
      vector<int> col2(ny); { int c=0; for(int i=0;i<ny;i++){ if(i>0 && (col[id[i]]!=col[id[i-1]] || h[id[i]]!=h[id[i-1]])) c++; col2[id[i]]=c; } }
      vector<int> lab; nauty_canon(ny,arcs,col2,lab,nullptr); for(int i=0;i<ny;i++) np[lab[i]]=i; }
  }
  for(int y=0;y<nt;y++) if(np[y]>=nt) die("canonical labelling moved T");
  State C; C.ny=ny; C.nt=nt; C.below.assign(ny,0); C.fut=S.fut;
  for(int y=0;y<ny;y++){ u64 m=S.below[y], r=0; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<np[z]; } C.below[np[y]]=r; if(S.lev1>>y&1) C.lev1|=1ull<<np[y]; }
  // classes
  C.cls.assign(nt,0); { vector<int> mn(nt,255); for(int x=0;x<nt;x++){ int c=S.cls[x]; mn[c]=min(mn[c],np[x]); } for(int x=0;x<nt;x++) C.cls[np[x]]=mn[S.cls[x]]; }
  for(auto& p: S.H){ Perm q(nt); for(int x=0;x<nt;x++) q[np[x]]=np[p[x]]; monotone(q,C.cls,nt); C.H.push_back(q); }
  sort(C.H.begin(),C.H.end()); C.H.erase(unique(C.H.begin(),C.H.end()),C.H.end());
  string key; key.push_back((char)ny); key.push_back((char)nt);
  key.append((const char*)C.below.data(),8*ny); key.append((const char*)&C.lev1,8);
  key.append((const char*)C.cls.data(),nt);
  for(auto& p: C.H) key.append((const char*)p.data(),nt);
  auto it=idx.find(key); if(it!=idx.end()) return it->second;
  int id=states.size(); idx.emplace(move(key),id); states.push_back(move(C)); return id;
}

static void expand(int sid, int B){
  const State S=states[sid];
  int nt=S.nt, ny=S.ny;
  if(nt>63) die("layer wider than 63");
  // meets and adjacency
  vector<vector<int>> meet(nt, vector<int>(nt,-1));
  vector<u64> adj(nt,0);
  for(int a=0;a<nt;a++) for(int b=0;b<nt;b++){ if(a==b){ meet[a][b]=a; continue; }
    u64 m=S.below[a]&S.below[b]; int best=-1; u64 mm=m; while(mm){ int y=ctz(mm); mm&=mm-1; if((m&~S.below[y])==0){ best=y; break; } }
    if(best<0) die("meet missing in state"); meet[a][b]=best; if(S.lev1>>best&1) adj[a]|=1ull<<b; }
  bool trivialG = true; for(int x=0;x<nt;x++) if(S.cls[x]!=x) trivialG=false; if(S.H.size()>1) trivialG=false;
  bool trivialN = true; for(int x=0;x<nt;x++) if(S.cls[x]!=x) trivialN=false;
  int nH=S.H.size();
  vector<int> out; unordered_set<string> seenFam;
  vector<u64> cl; vector<u64> cov(nt,0); vector<int> msing(nt,0);
  vector<vector<int>> clmeet;          // meets of chosen cliques (indices into Y)
  vector<vector<int>> smeet(nt);       // smeet[a][i] = (single over a) ^ (clique i)
  int maxMembers = B;   // refined below

  // maximum of the meets of all pairs from two subsets of T, or -1
  auto setmeet=[&](u64 A,u64 Bm)->int{ u64 M=0; u64 dc=A; while(dc){ int x=ctz(dc); dc&=dc-1; u64 dd=Bm; while(dd){ int y=ctz(dd); dd&=dd-1; M|=1ull<<meet[x][y]; } }
    u64 mm=M; while(mm){ int y=ctz(mm); mm&=mm-1; if((M&~S.below[y])==0) return y; } return -1; };

  // members + lower bound on what must follow, for the current (cliques, msing); -1 if hopeless
  auto famcost=[&]()->int{
    int ncl=cl.size(); int k=ncl; bool twin=false; vector<int> pts;
    for(int a=0;a<nt;a++) if(msing[a]>0){ k+=msing[a]; pts.push_back(a); if(msing[a]>1) twin=true; }
    if(k<=1) return k;
    int nv=ncl+pts.size(); if(nv>64) die("compressed layer too wide");
    vector<u64> g(nv,0);
    for(int i=0;i<ncl;i++) for(int j=0;j<ncl;j++) if(i!=j && clmeet[i][j]<nt) g[i]|=1ull<<j;
    for(size_t p=0;p<pts.size();p++) for(int i=0;i<ncl;i++) if(cl[i]>>pts[p]&1){ g[ncl+p]|=1ull<<i; g[i]|=1ull<<(ncl+p); }
    int diam=twin?1:0;
    for(int s0=0;s0<nv;s0++){ u64 seen=1ull<<s0, fr=seen; int d=0; while(true){ u64 nx=0,f=fr; while(f){ int x=ctz(f); f&=f-1; nx|=g[x]; } nx&=~seen; if(!nx) break; seen|=nx; fr=nx; d++; }
      if(pc(seen)!=nv) return -1; diam=max(diam,d); }
    if(diam<=1) return k+1;
    u64 rem=(nv==64)?~0ull:((1ull<<nv)-1); int gi=0;
    while(rem){ int best=-1, bd=1000; u64 m=rem; while(m){ int x=ctz(m); m&=m-1; int d=pc(g[x]&rem); if(d<bd){ bd=d; best=x; } } gi++; rem&=~(g[best]|1ull<<best); }
    return k+max(2*(diam-1)+1, gi+2*(diam-2)+1); };

  // canonical form of a family of subsets of T under Gamma = N.H
  auto famcanon=[&](const vector<u64>& D)->string{
    int k=D.size(); string best;
    for(int h=0;h<nH;h++){
      vector<u64> Dh(k); for(int c=0;c<k;c++){ u64 m=D[c], r=0; while(m){ int x=ctz(m); m&=m-1; r|=1ull<<S.H[h][x]; } Dh[c]=r; }
      string s;
      if(trivialN){ sort(Dh.begin(),Dh.end()); s.assign((const char*)Dh.data(),8*k); }
      else if(fam_fast(nt,k,Dh,S.cls,s)){ }
      else { int n=nt+k; if(n>MAXN) die("family graph too large"); vector<array<u64,2>> arcs(n,array<u64,2>{0,0}); vector<int> col(n);
        for(int x=0;x<nt;x++) col[x]=S.cls[x]; for(int c=0;c<k;c++) col[nt+c]=nt+pc(Dh[c]);
        for(int c=0;c<k;c++){ u64 m=Dh[c]; while(m){ int x=ctz(m); m&=m-1; int v=nt+c; arcs[x][v>>6]|=1ull<<(v&63); arcs[v][x>>6]|=1ull<<(x&63); } }
        vector<int> lab; nauty_canon(n,arcs,col,lab,&s); s.push_back('N'); }
      if(h==0 || s<best) best=s;
    }
    return best; };
  unordered_set<string> seenPart;

  // ---- process one complete family (all lattice conditions already hold) ----
  auto process=[&](){
    nFam++;
    int ncl=cl.size();
    vector<u64> D; vector<int> pt; for(u64 K: cl){ D.push_back(K); pt.push_back(-1); }
    for(int a=0;a<nt;a++) for(int i=0;i<msing[a];i++){ D.push_back(1ull<<a); pt.push_back(a); }
    int k=D.size(); if(k==0) return;
    if(k==1){ nTrans++; out.push_back(SINGLE); return; }
    vector<vector<int>> nm(k, vector<int>(k,-1)); u64 used=0;
    for(int c=0;c<k;c++) for(int d=c+1;d<k;d++){ int y;
        if(d<ncl) y=clmeet[c][d]; else if(c<ncl) y=((cl[c]>>pt[d])&1)? pt[d] : smeet[pt[d]][c]; else y=meet[pt[c]][pt[d]];
        if(y<0) die("unexpected missing meet");
        nm[c][d]=nm[d][c]=y; used|=1ull<<y; }
    if(k>63) die("new layer wider than 63");
    vector<u64> nadj(k,0); for(int c=0;c<k;c++) for(int d=0;d<k;d++) if(c!=d && nm[c][d]<nt) nadj[c]|=1ull<<d;
    int fb=diameter_bound(k,nadj); if(fb<0) return; if(k+fb>B) return;
    { string prof=dist_profile(k,nadj); auto it=firstA.find(prof); int anow=N-B;
      int w = (it==firstA.end())? anow : it->second;
      if(w>fb) fb=w;
      if(k+fb>B) return;
      if(it==firstA.end()) firstA.emplace(move(prof),anow); }
    // ---- orbit representative test: canonical form of the family under Gamma ----
    if(!trivialG){
      string best=famcanon(D);
      if(!seenFam.insert(best).second) return;
    }
    nTrans++;
    // ---- new group Gamma' ----
    vector<u64> E; vector<int> mu, firstMember; for(int c=0;c<k;c++){ if(c>0 && D[c]==D[c-1]) mu.back()++; else { E.push_back(D[c]); mu.push_back(1); firstMember.push_back(c); } }
    int q=E.size(); if(q>64) die("too many distinct sets");
    State NS; NS.nt=k;
    vector<int> setcls(q); iota(setcls.begin(),setcls.end(),0);
    vector<Perm> Hsets;
    if(trivialG){ Perm id(q); iota(id.begin(),id.end(),0); Hsets.push_back(id); }
    else {
      vector<vector<u64>> Eh(nH, vector<u64>(q));
      for(int h=0;h<nH;h++) for(int i=0;i<q;i++){ u64 m=E[i], r=0; while(m){ int x=ctz(m); m&=m-1; r|=1ull<<S.H[h][x]; } Eh[h][i]=r; }
      vector<pair<int,u64>> sigB(nt); for(int y=0;y<nt;y++){ u64 sg=0; for(int i=0;i<q;i++) if(E[i]>>y&1) sg|=1ull<<i; sigB[y]={S.cls[y],sg}; }
      auto oracle=[&](const vector<int>& sigma, u64 assigned)->bool{
        u64 img=0; { u64 m=assigned; while(m){ int i=ctz(m); m&=m-1; img|=1ull<<sigma[i]; } }
        vector<pair<int,u64>> B2(nt); for(int y=0;y<nt;y++) B2[y]={sigB[y].first, sigB[y].second&img}; sort(B2.begin(),B2.end());
        for(int h=0;h<nH;h++){ vector<pair<int,u64>> A(nt); for(int x=0;x<nt;x++){ u64 sg=0; u64 m=assigned; while(m){ int i=ctz(m); m&=m-1; if(Eh[h][i]>>x&1) sg|=1ull<<sigma[i]; } A[x]={S.cls[x],sg}; }
          sort(A.begin(),A.end()); if(A==B2) return true; }
        return false; };
      u64 allq = (q==64)? ~0ull : ((1ull<<q)-1);
      { vector<int> sigma(q); for(int i=0;i<q;i++) for(int j=i+1;j<q;j++){ if(mu[i]!=1||mu[j]!=1||pc(E[i])!=pc(E[j])) continue; if(setcls[j]!=j) continue; if(setcls[i]!=i) continue;
            iota(sigma.begin(),sigma.end(),0); sigma[i]=j; sigma[j]=i; if(oracle(sigma,allq)) setcls[j]=i; } }
      vector<int> sigma(q,-1); u64 usedImg=0; u64 assigned=0;
      function<void(int)> rs=[&](int i){
        if(i==q){ if(oracle(sigma,allq)){ Perm p(q); for(int t=0;t<q;t++) p[t]=sigma[t]; Hsets.push_back(p); } return; }
        int prev=-1; for(int t=i-1;t>=0;t--) if(setcls[t]==setcls[i]){ prev=t; break; }
        for(int j=0;j<q;j++){ if(usedImg>>j&1) continue; if(mu[j]!=mu[i]||pc(E[j])!=pc(E[i])) continue;
          if(prev>=0){ if(setcls[j]!=setcls[sigma[prev]] || j<sigma[prev]) continue; }
          else { bool ok=true; for(int t=0;t<j;t++) if(setcls[t]==setcls[j] && !(usedImg>>t&1)) { ok=false; break; } if(!ok) continue; }
          sigma[i]=j; usedImg|=1ull<<j; assigned|=1ull<<i;
          if(oracle(sigma,assigned)) rs(i+1);
          usedImg&=~(1ull<<j); assigned&=~(1ull<<i); sigma[i]=-1; }
      };
      rs(0);
      if(Hsets.empty()) die("identity not found in new group");
    }
    NS.cls.assign(k,0);
    for(int i=0;i<q;i++){ int rep = (mu[i]>1)? firstMember[i] : firstMember[setcls[i]]; for(int t=0;t<mu[i];t++) NS.cls[firstMember[i]+t]=rep; }
    for(auto& sg: Hsets){ Perm p(k); for(int i=0;i<q;i++) for(int t=0;t<mu[i];t++) p[firstMember[i]+t]=firstMember[sg[i]]+t; NS.H.push_back(p); }
    // ---- new Y ----
    vector<int> oldidx; { u64 m=used; while(m){ int y=ctz(m); m&=m-1; oldidx.push_back(y); } }
    int ny2=k+oldidx.size(); if(ny2>64) die("Y larger than 64");
    vector<int> pos(ny,-1); for(size_t i=0;i<oldidx.size();i++) pos[oldidx[i]]=k+i;
    NS.ny=ny2; NS.below.assign(ny2,0); NS.lev1=0;
    for(size_t i=0;i<oldidx.size();i++){ int y=oldidx[i]; u64 m=S.below[y]&used, r=0; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<pos[z]; } NS.below[k+i]=r; if(y<nt) NS.lev1|=1ull<<(k+i); }
    for(int c=0;c<k;c++){ u64 r=1ull<<c; u64 dc=D[c]; while(dc){ int a=ctz(dc); dc&=dc-1; u64 m=S.below[a]&used; while(m){ int z=ctz(m); m&=m-1; r|=1ull<<pos[z]; } } NS.below[c]=r; }
    NS.fut=fb;
    out.push_back(intern(NS));
  };

  // ---- singles ----
  vector<int> lo(nt,0), hiAllowed(nt,0);
  function<void(int)> rec_s=[&](int a){
    if(a==nt){ process(); return; }
    u64 memb=0; for(size_t i=0;i<cl.size();i++) if(cl[i]>>a&1) memb|=1ull<<i;
    int hi=hiAllowed[a];
    // non-increasing within current class (same twin class, same clique memberships)
    for(int p=a-1;p>=0;p--) if(S.cls[p]==S.cls[a]){ u64 mp=0; for(size_t i=0;i<cl.size();i++) if(cl[i]>>p&1) mp|=1ull<<i; if(mp==memb){ hi=min(hi,msing[p]); break; } }
    for(int v=lo[a];v<=hi;v++){ msing[a]=v; int c=famcost(); if(c<0 || c>B) break; rec_s(a+1); }
    msing[a]=lo[a];
  };
  // ---- cliques ----
  function<void()> rec_c=[&](){
    int a=-1; for(int x=0;x<nt;x++) if(adj[x]&~cov[x]){ a=x; break; }
    if(a<0){ if(cl.size()>60) die("too many cliques");
      // compatibility of singles with cliques
      for(int x=0;x<nt;x++){ bool ok=true; bool inCl=false; smeet[x].assign(cl.size(),-1);
        for(size_t i=0;i<cl.size();i++){ if(cl[i]>>x&1){ inCl=true; continue; } int y=setmeet(1ull<<x,cl[i]); if(y<0){ ok=false; break; } smeet[x][i]=y; }
        lo[x]=inCl?0:1; hiAllowed[x]=ok? maxMembers : 0; if(!ok && !inCl) return; msing[x]=lo[x]; }
      { int c=famcost(); if(c<0 || c>B){ for(int x=0;x<nt;x++) msing[x]=0; return; } }
      rec_s(0); for(int x=0;x<nt;x++) msing[x]=0; return; }
    if((int)cl.size()+1>maxMembers) return;
    // isomorph rejection of partial clique sets (equivalent partial sets have equivalent completions)
    if(!trivialG && !cl.empty()){ if(!seenPart.insert(famcanon(cl)).second) return; }
    { int need=1; for(int x=0;x<nt;x++){ u64 u=adj[x]&~cov[x]; if(!u) continue; for(u64 K: cl) if(!(K>>x&1)) need=max(need,pc(u&K)); }
      if((int)cl.size()+need>maxMembers) return; }
    { // pair-counting bound: a future line avoids every saturated point z, and meets each line
      // through z at most once, so it has at most r_z points adjacent to z.
      int P=0, maxdeg=0; u64 unsat=0; for(int x=0;x<nt;x++){ int d=pc(adj[x]&~cov[x]); P+=d; maxdeg=max(maxdeg,d); if(d) unsat|=1ull<<x; } P/=2;
      int Lmax=maxdeg+1;
      for(int z=0;z<nt;z++) if(adj[z] && !(unsat>>z&1)){ int rz=0; for(u64 K: cl) if(K>>z&1) rz++; Lmax=min(Lmax, rz+pc(unsat&~adj[z])); }
      if(Lmax<2) Lmax=2;
      int per=Lmax*(Lmax-1)/2; int needL=(P+per-1)/per;
      if((int)cl.size()+needL>maxMembers) return; }
    u64 U_a=adj[a]&~cov[a]; int b=ctz(U_a);
    u64 X=U_a&(adj[b]&~cov[b])&~(1ull<<b);
    vector<int> xs; { u64 m=X; while(m){ xs.push_back(ctz(m)); m&=m-1; } }
    // de Bruijn-Erdos: the lines meeting a set Q of pairwise adjacent points in >= 2 points
    // form a linear space on Q, so unless one line contains Q there are at least |Q| lines.
    u64 forced=0;
    { u64 Q=(1ull<<a)|(1ull<<b); u64 cand=adj[a]&adj[b];
      while(cand){ int best=-1, bd=-1; u64 m=cand; while(m){ int x=ctz(m); m&=m-1; int d=pc(adj[x]&cand)+((X>>x&1)?64:0); if(d>bd){ bd=d; best=x; } } Q|=1ull<<best; cand&=adj[best]; }
      if(pc(Q)>maxMembers){ if(Q&~(X|(1ull<<a)|(1ull<<b))) return; forced=Q; } }
    vector<u64> memb(nt,0); for(size_t i=0;i<cl.size();i++) for(int x=0;x<nt;x++) if(cl[i]>>x&1) memb[x]|=1ull<<i;
    function<void(int,u64)> sub=[&](int i,u64 K){
      if(i==(int)xs.size()){
        for(int x=0;x<nt;x++) if(!(K>>x&1)) for(int y=x+1;y<nt;y++) if((K>>y&1) && S.cls[y]==S.cls[x] && memb[y]==memb[x]) return;
        if(DIST){ // distributive: no three elements of a line with a common pairwise meet
          int e[64], ne=0; u64 mm=K; while(mm){ e[ne++]=ctz(mm); mm&=mm-1; }
          for(int p=0;p<ne;p++) for(int q2=p+1;q2<ne;q2++) for(int r2=q2+1;r2<ne;r2++) if(meet[e[p]][e[q2]]==meet[e[p]][e[r2]] && meet[e[p]][e[q2]]==meet[e[q2]][e[r2]]) return; }
        // lattice condition against the cliques chosen so far
        int ncl=cl.size(); vector<int> row(ncl+1,-1);
        for(int j=0;j<ncl;j++){ int y=setmeet(K,cl[j]); if(y<0) return; row[j]=y; }
        // Plane condition (a consequence of modularity, one layer ahead): if lines l1, l2 meet in a
        // point, every line containing two points of l1 u l2 lies below l1 v l2, which has rank r+2,
        // so any two such lines meet in a point.
        for(int j=0;j<ncl;j++) if(pc(cl[j]&K)==1){ u64 un=cl[j]|K; int np=0; u64 Pi[64];
            for(int t=0;t<ncl;t++) if(pc(cl[t]&un)>=2) Pi[np++]=cl[t];
            for(int t=0;t<np;t++){ if(!(Pi[t]&K)) return; }
            for(int t=0;t<np;t++) for(int u=t+1;u<np;u++) if(!(Pi[t]&Pi[u])) return; }
        for(int j=0;j<ncl;j++) for(int t=j+1;t<ncl;t++) if(pc(cl[j]&cl[t])==1){ u64 un=cl[j]|cl[t]; if(pc(K&un)<2) continue;
            for(int u=0;u<ncl;u++) if(pc(cl[u]&un)>=2 && !(cl[u]&K)) return; }
        vector<u64> save=cov; u64 m=K; while(m){ int x=ctz(m); m&=m-1; cov[x]|=K&~(1ull<<x); }
        cl.push_back(K); for(int j=0;j<ncl;j++) clmeet[j].push_back(row[j]); clmeet.push_back(row);
        rec_c();
        clmeet.pop_back(); for(int j=0;j<ncl;j++) clmeet[j].pop_back(); cl.pop_back(); cov=save; return; }
      int x=xs[i]; u64 Ux=adj[x]&~cov[x];
      if(!(forced>>x&1)) sub(i+1,K);
      if((K&~Ux)==0) sub(i+1,K|1ull<<x);
    };
    sub(0,(1ull<<a)|(1ull<<b));
  };
  maxMembers = B-1; if(maxMembers<1) maxMembers=1;
  rec_c();
  states[sid].tr=move(out); states[sid].expanded=true;
}

int main(int argc,char**argv){
  N=atoi(argv[1]); const char* dualfile=argc>2?argv[2]:nullptr; verbose=true; DIST=argc>3;
  { State s; s.ny=1; s.nt=1; s.below={1}; s.lev1=0; s.cls={0}; s.H={Perm{0}}; s.fut=0; states.push_back(s); idx["__single__"]=0; }
  // counts are tagged by the number of atoms m (key = state id * 256 + m)
  vector<unordered_map<u64,u128>> by(N+2); vector<u128> vi(N+2,0); map<array<int,3>,u128> viAB;
  // from the single-element frontier: m >= 1 new elements all covering it
  // (m = 1 gives the 2-element chain)
  { for(int m=1;1+m+(m>1?1:0)<=N;m++){ if(m==1){ vi[2]+=1; viAB[{2,1,1}]+=1; continue; }
      if(m>255) die("too many atoms");
      State NS; NS.nt=m; NS.ny=m+1; NS.below.assign(m+1,0); for(int c=0;c<m;c++) NS.below[c]=(1ull<<c)|(1ull<<m); NS.below[m]=1ull<<m; NS.lev1=1ull<<m;
      NS.cls.assign(m,0); Perm id(m); iota(id.begin(),id.end(),0); NS.H={id}; NS.fut=1;
      { vector<u64> full(m); for(int c=0;c<m;c++) full[c]=((1ull<<m)-1)&~(1ull<<c); firstA.emplace(dist_profile(m,full),1); }
      int t=intern(NS); by[1+m][((u64)t<<8)|m]+=1; } }
  time_t t0=time(0);
  for(int a=2;a<=N;a++){
    vector<pair<u64,u128>> items(by[a].begin(),by[a].end()); unordered_map<u64,u128>().swap(by[a]);
    sort(items.begin(),items.end(),[](const pair<u64,u128>&x,const pair<u64,u128>&y){return x.first<y.first;});
    for(auto& it: items){ int sid=it.first>>8; int m=it.first&255; u128 c=it.second;
      if(!states[sid].expanded) expand(sid,N-a);
      const vector<int> tr=states[sid].tr; int ntop=states[sid].nt;
      for(int t: tr){ if(t==SINGLE){ if(a+1<=N){ vi[a+1]+=c; viAB[{a+1,m,ntop}]+=c; } } else { int a2=a+states[t].nt; if(a2+states[t].fut<=N) by[a2][((u64)t<<8)|m]+=c; } }
    }
    if(verbose) fprintf(stderr,"acc=%d states=%zu families=%llu trans=%llu nauty=%llu %lds\n",a,states.size(),(unsigned long long)nFam,(unsigned long long)nTrans,(unsigned long long)nNauty,(long)(time(0)-t0));
  }
  if(dualfile){ FILE* fo=fopen(dualfile,"w"); for(auto& kv: viAB) fprintf(fo,"%d %d %d %s\n",kv.first[0],kv.first[1],kv.first[2],to_s(kv.second).c_str()); fclose(fo); }
  vector<u128> f(N+2,0); f[1]=1;
  for(int n=2;n<=N;n++){ u128 s=0; for(int k=2;k<=n;k++) s+=vi[k]*f[n-k+1]; f[n]=s; }
  for(int n=1;n<=N;n++) printf("%d %s %s\n",n,to_s(vi[n]).c_str(),to_s(f[n]).c_str());
  fprintf(stderr,"states=%zu families=%llu trans=%llu nauty=%llu\n",states.size(),(unsigned long long)nFam,(unsigned long long)nTrans,(unsigned long long)nNauty);
}

